The Simons Observatory: Complex Impedance Measurements for a Full Focal-Plane Module

The Simons Observatory (SO) is a ground based Cosmic Microwave Background experiment that will be deployed to the Atacama Desert in Chile. SO will field over 60,000 transition edge sensor (TES) bolometers that will observe in six spectral bands between 27 GHz and 280 GHz with the goal of revealing new information about the origin and evolution of the universe. SO detectors are grouped based on their observing frequency and packaged into Universal Focal Plane Modules, each containing up to 1720 detectors which are read out using microwave SQUID multiplexing and the SLAC Microresonator Radio Frequency Electronics (\smurf). By measuring the complex impedance of a TES we are able to access many thermoelectric properties of the detector that are difficult to determine using other calibration methods, however it has been difficult historically to measure complex impedance for many detectors at once due to high sample rate requirements. Here we present a method which uses \smurf\ to measure the complex impedance of hundreds of detectors simultaneously on hour-long timescales. We compare the measured effective thermal time constants to those estimated independently with bias steps. This new method opens up the possibility for using this characterization tool both in labs and at the site to better understand the full population of SO detectors.

==> figs/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "c784ead0-0276-46ca-8fa2-8ce52db05970",
   "metadata": {},
   "outputs": [],
   "source": [
    "import figs as f \n",
    "import analysis as a\n",
    "from importlib import reload\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from detmap.fitting import assignment_matching as am\n",
    "import pandas as pd\n",
    "from scipy.optimize import curve_fit\n",
    "import sodetlib as sdl\n",
    "import sodetlib.operations.bias_steps as bs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "efc7b128-21d0-445a-af01-cac383a7966d",
   "metadata": {},
   "outputs": [],
   "source": [
    "from ipywidgets import interact, interactive, widgets\n",
    "from IPython import display"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "c580ea71-77f2-4545-8318-59354e956c34",
   "metadata": {},
   "outputs": [],
   "source": [
    "# goal... try to find wtf was going on with high bias step estimations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "e174ea43-b3c7-4c49-8901-8a5936ffa183",
   "metadata": {},
   "outputs": [],
   "source": [
    "reload(f)\n",
    "d = f.load_data()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "a2029c94-320a-44c9-8ec6-c8ad39dc75ac",
   "metadata": {},
   "outputs": [],
   "source": [
    "bsa = bs.BiasStepAnalysis.load('../data/bias_step_analysis.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a69871e7-a3e9-4a67-b7d7-025c655bfced",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\u001b[0;31mSignature:\u001b[0m \u001b[0mbsa\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_load_am\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0marc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfix_timestamps\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
       "\u001b[0;31mSource:\u001b[0m   \n",
       "    \u001b[0;32mdef\u001b[0m \u001b[0m_load_am\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0marc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfix_timestamps\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m        \u001b[0;34m\"\"\"\u001b[0m\n",
       "\u001b[0;34m        Attempts to load the axis manager from the sid or return one that's\u001b[0m\n",
       "\u001b[0;34m        already loaded. Also sets the `abs_chans` array.\u001b[0m\n",
       "\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m        TODO: adapt this to work on with a general G3tSmurf archive if\u001b[0m\n",
       "\u001b[0;34m        supplied.\u001b[0m\n",
       "\u001b[0;34m        \"\"\"\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m        \u001b[0;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0;32mif\u001b[0m \u001b[0marc\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m                \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0marc\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mload_data\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mstart\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mstop\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m                \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0msdl\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mload_session\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmeta\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'stream_id'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msid\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0;31m# Fix up timestamp jitter from timestamping in software\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0;32mif\u001b[0m \u001b[0mfix_timestamps\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m                \u001b[0mfsamp\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mt0\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpolyfit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mprimary\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'FrameCounter'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m                                       \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtimestamps\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m                \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtimestamps\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mt0\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mprimary\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'FrameCounter'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mfsamp\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbands\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mch_info\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mband\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mchannels\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mch_info\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mchannel\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mabs_chans\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbands\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;36m512\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mchannels\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnbgs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbiases\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnchans\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msignal\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m        \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
       "\u001b[0;31mFile:\u001b[0m      ~/software/sodetlib/sodetlib/operations/bias_steps.py\n",
       "\u001b[0;31mType:\u001b[0m      method\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bsa._load_am??"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "f4435632-5bd9-424b-9f8a-debaa6d7a361",
   "metadata": {},
   "outputs": [],
   "source": [
    "am = f.AxisManager.load('../data/bsa_am.h5')\n",
    "\n",
    "bsa.am = am\n",
    "bsa.bands = am.ch_info.band\n",
    "bsa.channels = am.ch_info.channel\n",
    "bsa.abs_chans = bsa.bands * 512 + bsa.channels\n",
    "bsa.nbgs = len(am.biases)\n",
    "bsa.nchans = len(am.signal)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "1615655c-1b1c-45f2-b7a7-8e4b05eeabae",
   "metadata": {},
   "outputs": [],
   "source": [
    "chmap = sdl.map_band_chans(\n",
    "    d.bands, d.channels,\n",
    "        bsa.bands, bsa.channels,\n",
    "\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "44e4c8f7-3891-4043-940c-1da7e94d38f1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1069, 1070, 1071, ...,   72,   -1,  640])"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "chmap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "da515e1a-e828-4937-8a46-548ee1c81679",
   "metadata": {},
   "outputs": [],
   "source": [
    "rc = np.where(d.bgmap == 8)[0][1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "2af44fe6-1c6a-4190-8c65-6b192752774e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1276, 40, 2, 218)"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d.bs.step_resp.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "cd22a659-477c-4161-ae6c-b4f2870b39de",
   "metadata": {},
   "outputs": [],
   "source": [
    "m = d.bs.edge_signs[8] == -1\n",
    "step_avg = np.average(d.bs.step_resp[rc, m, 1, :], axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "594567f3-fd8f-4806-838e-ea85e6d960ba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 432x288 with 1 Axes>,\n",
       " <AxesSubplot:xlabel='Time (ms)', ylabel='Current (Amps)'>)"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bs.plot_step_fit(bsa, 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "1efceec7-8c1f-4813-9e92-3aa87f868029",
   "metadata": {},
   "outputs": [],
   "source": [
    "rc = np.where(d.bgmap == 8)[0][1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "7dac4f72-e080-4d4c-8b4a-363a9e1ebe3c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 432x288 with 1 Axes>,\n",
       " <AxesSubplot:xlabel='Time (ms)', ylabel='Current (Amps)'>)"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bs.plot_step_fit(bsa, chmap[rc])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "27ec7536-2a3e-429f-8f63-1f650242256c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 432x288 with 1 Axes>,\n",
       " <AxesSubplot:xlabel='Time (ms)', ylabel='Current (Amps)'>)"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bs.plot_step_fit(bsa, chmap[1218])\n",
    "bs.plot_step_fit(bsa, chmap[1207])\n",
    "bs.plot_step_fit(bsa, chmap[1246])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "b6076f24-a479-4a57-9f3c-63edb568e21e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 900x360 with 2 Axes>,\n",
       " array([<AxesSubplot:xlabel='Re[$Z_\\\\mathrm{TES}$] (m$\\\\Omega$)', ylabel='Im[$Z_\\\\mathrm{TES}$] (m$\\\\Omega$)'>,\n",
       "        <AxesSubplot:xlabel='Freq (Hz)', ylabel='$Z_\\\\mathrm{TES}$ (m$\\\\Omega$)'>],\n",
       "       dtype=object))"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 900x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f.plot_ci_summary(d, 1246)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "14a8cb67-b5f2-4636-911a-80bb0d28220c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 432x288 with 1 Axes>, <AxesSubplot:>)"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYcAAAD+CAYAAADRRMnDAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABLWUlEQVR4nO2deZxU1Zn3f6eqN5qtaQFBFtvGDUXAFjdELAUjLplMDDEZY4wzOhhnyR6DiUY0joqJJjOZZCKJSWaSTMZozPJKRAUpwKDsq7I3LWuz2DTQe3fVef+423OW2wt0Ld31fP1gd5177r3nVled5zzrEVJKMAzDMAwlkukBMAzDMNkHCweGYRjGgIUDwzAMY8DCgWEYhjFg4cAwDMMY5GV6AN3BfffdJ0eOHHnK5+/duxejRo3qxhExHcHvefrh9zz9ZPt7/thjj70gpbzPdqxXCIeRI0dizpw5p3x+PB5HLBbrtvEwHcPvefrh9zz9ZPt7/thjj+0LO8ZmJYZhGMaAhQPDMAxjwMKBYRiGMWDhwDAMwxiwcGAYhmEMWDgwDMMwBiwcGIZhGIOcFw7LdhxBfSuXLWcYhqHktHA42dSKz76wEv++tinTQ2EYhskqclo4NLUmAQAH65MZHgnDMEx2kdLyGUKIWQBq3JflUspnOnnegwBqvXOllC+nYnx5EQEAGFac0zKSYRjGIGXCwRMM3sQuhCgXQjwvpby/g/PeBPBJKWWt+/qYEGKh97o7KS6MAgDGD4kax1oTSQgAeVEWHAzD5B6pnPnupyt+KWUlgEntneBqDC9pguCyVAgGABBwNAfqjp70xEL8ZsUHOO9br2HSvy1MxW0ZhmGynpQIByFECYByy6EaIcT0dk59CMDvaIMrVFKCEOrrl1bvxdG6ZnzrD5sBALUNram6NcMwTFaTKrNSOQJfA6UWdqHhCZQSAKWuAKkFUAFgXuo0Bwfpqg71zW2puA3DMEyPI1XCobSdYyUh7ZPgCIQS4qdYDeAlADfqnV2fxiwAmDx58inVTE+6UqGlpQXxeBw7P1A1hSF9BOLxeJevy3RMXV0dv7dpht/z9NOT3/Ns2+ynBIBvRpJS1gohSoUQFVLKtbSjlHIegHkAMGfOHHlKwiEpgdf/gvyCAsRiMVT9dTew5X3/+PkjShGLXdWpa9U2tOAnSyrxtY+cz07sTpDtm6D0Rvg9Tz89+T1P9yxW0s4xL2y11tLenp/ilNF9Dp5j+tV/nYLRpcW+uakjNu07jomPv4mfLNmFN98/1K1jZBiGyQSp0hxWw25aKgWw1tIOEI3BQu3pDqg9PCHg/Rw5qA/OHFDYaeHw0f982/9duBLn8IkmXPnUIv8aL3/+akwqU9+SlrYk8qPCP4dhGCZbSInm4K7+a1wnM6VESmmND3XPWSuE0B3W5XCETbejT8qeLBDuf5IEuS7feRTr9hwzrvHQK5uU10P6FwIArnhykSJcHvz9RgCO+ek/39qBE02tOP/h1/Dj+K5ueBKGYZjuJZVmpblwHcYAIISoALCQvC4XQrykCZCnAHxDO6dS9zd0N94cLr3ZXDj/6OR+589W4OM/Xm6c+9uVe5TXffLNhDoAqDxSDwCY+Pib+N4b2zF+zhsAgN+vDd3fm2EYJmOkTDi4DuNaIcRMIcRMANO17OhyOL6EUnLOywDeFEI86CbEfUpKaUQqdSdCqElwXluYoSeRtNuanrtjAgAo2gbl6dsv8a9NaWxJ+L8vfP8QmloTYBiGyTQpjVZyBUTYsYUABlnaU1JHKQwB+NKBKg6kOdAoACzfdRTXnjfEuE7fwjzlGlPOHYyGljb88M4KXPP0W75Q0P0YB487FWE37z+O+/7HsZ5VPX3raTwRwzDM6ZPzMZdCCOtaXwj40qG5Laja+tkXVir9RpT0we0VIwxNo76lDcUFeUaiXWGe85b/7G6nksiDMy4AAPwvMU+VzZ5/Ko/CMAzTbWRbnkPaoZO6ZxISwnNIO0KBCged5rYE+uRHfee2JwSaWpM4o2800Bjc/lecU4r65jZMPvcMAEDU7dC3QPVVHDzeiOED+5zGkzEMw5w6rDkIM5RVaO3NbeF+gMaWBIryo4bmIKVERJDiflLv77R7LoyS4gLl/Kufesv/vak1gbYE7znBMEz6yHnhQPFDWYXqqG5uVSfmH8d3Ov2lRGNrQolQ8rQPKYPr0PbWpEReNGK0t7jayaWjS4xxXfjIApz7rddO8+kYhmE6T84LB8d85BBoDsJf2QOm5vDMgm04Vt+C1oREUgJF+RHD4SwhtavQewZ4/VsSSRREI/juzPFKX5pxfaKJq8QyDJMecl440Jk68Dm4r73CfG2myzoihF+4LxqJGL4FHalJID2ktbk1iYK8CM4d2h8AMH7kQADAU69t8fvM33gw9DEOn2hi4cEwTLeR88KBBCUpYabUrOQJjQnuhA0AIqL1930LqlkJmtCQ8PIo1P7NbQk/kmnMkL4YNagYAHDHpFH+PQYV51uf4TcrPsAVTy5C7Ltx49hbWw/h1+9+YH94hmGYEDhaScuE9toA01H9T9efi/t/tcbvp2gaHQgBUKFhuYdTZyniXi8o3TGkX2GHz+BtTlRT3wLA2eL0PM1HcddVZ3d4HYZhGA/WHIju4K3iBYQ1/8GMSArabdFKznXc1147pBsqq7YnJRCNCP963rVbSZTS2zuPGuO35URs3HfcaPPYcvAEPvvCCpTNno/xc14P7ccwTG7DwkGYZqX2ymc8fOtYvy+NbvIIHNIAyHWoFiLg+CxouzEmi3D49btqHafDJ5usY/TMUzqJpMTN/74My3Y4QuZEU7Dz3dLtR7Dl4AnreQzD5B5sVgKC8hm0DVBMQYCbHGfxPHuahnLANx9plV+1EFfPqU1rMtGKsK2J8Lrh33t9m/L65nHDAAB1Idud1jWFb4N698+dzO+p5w/Box+9CGOG9AvtyzBM74c1BzJ5q0LAdEhT85GEVGou6RqCeW06yQfCxG+VgcAI0xwAYMn2I/7vZ5U4GdTf+djFOHdoP/98Twj836yrMOnsQSg7w3Fuh0Uz0VDdpduPYNqzS6z9GIbJHXJeOADhQsDInKZJbZpZyfQtwL+WrT24ufTbFfOU+1MXDn9at9//3Uu+u71ipDJeT3MY2r8QIwb18a910hUaP7mrAjddfCYuONMJm137Qa0+KoZhcpycFw62UFZnslc3+/Hbvb7QtATo5iNpjUqSUqoagtLfdUgLQZLjnF/GDh8AAHiFCIcGt9y3U9uJ1nVy2r2yHl77SVdz6F+Ur5iuvP6XjAhCdRmGyW1yXjiEeZ4VzYG2W7b0tJmmjHwGyy3pPQBiViJnJJMS0YjAt24Za9y3sTWBovwIIhE1F1vVaAIh4Dmg+xflKcLEMzd9/1MTneOFqivq6y9tQNns+ZppjGGY3kzOCwebEPB8Dh40xFVps0zsShKcdwO93dccgolbFUBqGQ4AmHLeYGPsDS1toXWdvPFSUebVbyrMiypay0kiNKZdOBSjXR+Fx0trnN3qLnhkgTEGhmF6JywcaD6DtjI2NAfNt2B3VHs/pVXL8GoueefpIa7OmFRTl34VzzzU2JL0hYNNoNjqPXntAsIXWJ5fo8AtCEjfBhr51NJO6XKGYXoXLBw0J3Dw2laQT41Koj4KLRE66K/N7FRziBDB5NzbExrBxK07qoFga9GklIhGTXOSsqOdUAUQbdcRlgPjHuVEOYbJRVg4wL5Kd1bQIRlqcENZyTUC34Ju2oHyWpnsRZDnQPtSnDGpR7xM6jAnNr1gmC+CvtbPo05yhmFyExYOxIZDTUFa7JHfV6hNQbtFQ4AItAE9yc2/B4liCq6nhby6134gNgYAkBc1/2z09rr/IhhTIM7syX9CEYqHTzYr95gwqsS4L8MwvRMWDuR3XXOg7V5fxedgW1lr4a2G5hAiBCQZjOokD/oP1orwmSYn1X6kV36l96W+FkkekF7uRGOQNHfjRWeiqSV8RzyGYXoXOS8cAHWCDq2TBDU01WzXruXmMxgaBUCEQOBbABFMUJzkFnNTmBPbOl4z8c5zkdiFhhni+t//cAUK8yJGQh7DML2XnBcOZmQQcQrrSXBKKKuuUQi/HXAFDTnXNtnrEUbUpGVzSAcCiB4TwbXI2IJxmQ7pdvuT525scYRBn/woCvIiaOZoJYbJGXJeODjhPM5vkszc7U2qfl/SaGtXN/XxjkMVAupIlHs451GnszoeLwvbOZdEOPm7zQllsg9CWYXVdOXXlLKEvhZEWXNgmFwi54WD4vwNzTWg+QFem+5kDtrpT11oKBM6iTDSQ2DDM6dD/BS20FTogoa2E6Fh8ano7XlRgbYkRy8xTK7AwgF2n4Oea+D1VcJAQyZV51Cw4gfsoayOAAomaGvmtBYVpd3EarrSp3BrAUFtTF677Tp60hzDML0fFg4hJhxYVtA0b0BKaUyqgOa/sDik6aV10441c1odin9v2zXDqsgak70blmRN47CYp+CFuJrdGYbppbBwgCV5zMWM8hHmTO21a2GjnoZgVmsl5wk6EWsaBY1IIk5nOi6lRIeWbU3HpYfRGlFXkvS3CRNN02AYpvfDwkHTEBT7vuaYpdBoJXodNQKITsCBU9gWYaSMSXMiU00juLYWykrvQfMW6IOEoNZcgiEdaDQWwzC5Qc4LBwo14agF+bw23cZvOqq1ICZLhFGYWYmgm3xsYUyAoW3omONVj1GtJWgXimbitTn9WHVgmFwhpXtICyFmAahxX5ZLKZ/p4vkvSSk/2f0jI/eA7iegdn+bQzoITbXlOQRI/xi9hiQSSHc820Jc9Sgm51pUqwhf0euahi7kDLOZUJ/bvC/DMLlCyoSDJxiklC+7r8uFEM9LKe/v5PkVAGamanzkPppT2Gu396UTtNdbdUiTyR6qMPGvY3E8Q7u3TNL+Goo/IujTYbJbWD4DKbdhC2X1n5GlA8PkDKnUHO6XUl7mvZBSVgohJnXh/PIUjKld6KoeCFm9C0sbWb/rIavGal+GbRNKJ3oBiSTpb3dIU9SNg4gQgDDMR8K/h9Zu9ZsEDmyWDQyTO6TE5yCEKIF9cq8RQkzvxPkzPY0j1ehO4bAwU6+vHvpKrwOoq3Gbycfwa1gEj14niQoN/Vp03EYoq/Z8SvSRdg+/P2ztZtVZhmF6N6lySJcj8DVQatGBRiCEKAdQmYIxhdxPX9V7q3R7BrGHJO1K/gM5bnNIe/f0rqf7NYIxkdfaee2FudJr6Q7p4Hr2vAXH3CSU90O9L+sODJMrpMqsVNrOsZIOzq3ojNbg+jRmAcDkyZMRi8U6PThKU2MT2qJJxONx7NvfjLa2NsTjcRw61IzGxgTi8Tg2HXG2yly3bh2ONDoT5IoVK+BtwrZt61Y07Hfk7KZNm5B/eAtaW1uxf/9+LFlyFABQVVWFePwAmpqacfBgNeLxY2hpacGBgwcRj9fg6IdNqGuWiMfjqD3WiOYE/DG1tjpj2rbXqZK6/J3lKC2K4OjRJtQ3OeccP96IqHDO2VXZAgBYtmwZ9u1vMc5/553lOHigFc3NzvPt3u30X7IkjkOHWoLnPuQ895o1q7HvQBvaEk57d1BXV9dt12I6B7/n6acnv+cpjVbqKq7JaWFn+kop5wGYBwBz5syRpyocilctRjSvGbFYDItqN6Pg6AHEYjH8+fB6fNBQg1gsBrH9CLBmJSoqKrDvWAOwcT0uv+IKFEQjwNLFGDt2LC4c1h94522MGzcOsYuHIW/JGxg54izEYuOABfNx9tlnIxa7AAXLF+Ks4UMRi41H0fJFGDZsMGKxCfjl7pVAfQtisSl4YdcK1De3IRa7BgtrN6Hgw2rEYjFUr9wDvLcJV111Nc4q6YNfVa1C64kmxGLX4sdb30EkAsRiV2MLdgHbt+K6qVPxTv1WrDq8D7FYDPtXfAC8txmTJ0/GqsYd2FzrXHd923Zg5w7Erovh1SMb/Odu2lwNrFuDSZMmYd+6/Yjs33PKQlgnHo9327WYzsHvefrpye95uvMcSsIOuH4KSClr0zQW577kd7VsdnDEZk7Rk+CCawTnhJXTtvkWzLGQ/gj66/fy2xQfgjT6edfS76O0C2h+DRrFZJYwZxim95IqzWE17KalUgBrQ86ZBfghrD5CiAcB1LqaQkqhE7HS7o+F5jMEu0h7jl/vGvQc7zi9luJzIPfWx2L21/waUqvHZLkWDUH1m/18Bv351G1C9UJ9DMPkDikRDlLKWiFEjRCiRNMESqSUVrORLUFOCDG3q4lzXUXNc9BX9ers6UXzOOMNW3EH59hyBmhZDf3eEKRdHaXyyhYlpWsh5riCQRgOaXo9eh/tHuyPZpjcIZVmpblwtQHA1wgWktflQoiXPHNSpjBX3OZK3O+rl6/w2+2ag6BCgMQx2ZPmtBpKltIWsNzDNiCa1Gbr5+ctaEUC9ecKbuuoDiwbGCZ3SJlwcM1AtUKImUKImQCma9nR5QCmw2J+EkJMF0I87/7+fGdyI06ZEHuJmgdgyWdQLmHmASjJbrD7FiIR9UK25DgqTGy+gkCg2JPaFDOR/ny269DnVsbM0oFhcomURiu15ydwzUuD2jm2EECnSm2cDqqGQCdi6pAO+tJtP62Oau3agDkRB8cFkhaTjuIPUCZui+ZCnd66WUl7PvU5VOFHHfFmprX3DCwdGCZXyPmqrPpWnXr0ktfu9KWag7rZj22vaP8eaMev4d1L0SD0gnzqmNUsbMu1lOej53mTvRt9ZBNMFs2B+loYhskNWDiQ38PCTH0hoNVQstZcsk3q2gRt3/GNrt61dtKf3oPelxIIM7vA0lzn7RTq056NFQeGyRlYOCiTIZmILSb28HIYtsJ7ZJc2EKEBKoCEMkHbVu+AKrAohs/B9y14DmlTC1Gew6LNAObOcQgpt8EwTO+FhYPmW2h/knTaA8Id1erEHRzQ223bhAIidFVvtpnCTM9PsGtA2nMToaijRzcxDNP7yXnhQHHCTx0EmdFtU6KE1DKObc7i4FrBxE33fTZ9E35/GmZqGac3BqVdFwIiJARVF2TQnC26pqE9A8MwvZ+cFw66A5ba/T2sDmlp2uSddurkJRFAtnBS0qD4EbR76yU9FG3DH4PdZRxWBkRP8rNGSvnRSsIIx2UYpneT88IB6Hgl7vVQjTEB1v0OdCevxTwU0f0BVmd4uPNZj2SS9EDIWLzrKCGu5NpW8xQYhsk1cl44CG12tSeiBW22PaQBEgGkOKQtN9SERDIZNCvO5faEgv9Ti2SyZDzT/ATDTER8KjYtx3h4hmFyBhYOUG31NAlOL0Dn9Xf6ksJ7VGjQUFZ6D/88zdxEQoasdZIszmclDyFkxd+hmSgkl6I9x7bTxrYlhskFWDjozmJLKCv1Laj+BbcdNs2BTrhq5JNVCACh9zYX7aazWhcC7UYxaf2V90N7Bm9cnOvAMLkFCwfNZm+rYxRMqmr4p81RHRzXy2nbo49s/g5VazGT4GzjV3IqFM3BPEu40kHVZmzXIZqR5wy3jIFhmN4HCweo5bFtQsE/RqOVtKvYzqEZ0mpElHdcWNuNiVuo17OZnJyXdj+FPVIquAmNiArtzy4Hhskpcl44UIz6RlrGMaCGk1rbvWuR66qaglomQzERhUzAuhYQ5pC21nWympW8jGdJrkPHqP4SFqrLMEzvJeeFg1lGgqygvZ80pJNoDvb8B9MhbdyT3NvqcyA3t83Fdi1Ea7cKDWom0q5HtRObA9vrG/JMDMP0Llg4QHdIu+2a0PDadMezdw0PZfL0ncL2yKeIUluJmoRIOwKBZQtptZbcULLa7CavsGegZjY99NV2DYZheic5LxygTcT+Chq2iVtYM5G9vZeh9Vc0BNs9BPz9HHRnuOqQDtqdvhZntSah9HO0Rw4t6aGX7gj6eyYtlg4MkwvkvHCgJpyQBXfQV2mT9lW0FsXk3UMq97CYfDRHdpgwoX11P0XYtp/eMbp9aNg2oVST8scTaiBjGKa3wsJBd8xaonaU/v4xYpOHfWVt20NayZwOMx8h3GwF7VhYH12j0IWPngFuE4rt+TsYhundsHAgv4dmNdts71A1BFVodOEeSqE+73pq5rT9ShZtw9dC7FFUusCxaS30tb5NKMP0FI43tmLn4bpMD6NHk9I9pHsCxoY7tugfJWpH+H1Vm7zXl/gcLKtwxYRjhAy57VDvrTuk1Y2DPG0jvBwG3DEFnhP15uo9LJsDAcpzM0w2s3n/cdz2w7cBAFVP35rh0fRcWDiQ39Wd4NTid15fPWTVaQ8RGt5P3fkbkpsQmjSnXU8SaWY1B2nPhaC7/2zBtWQ7tZiCRl0wMUw2UjZ7vrX92Te24Ydv7fRfb3tiBgrzoukaVo8k581KgDYRE8esfpy2Uw0BsGsJSpipZgJyfmqrfb+3Gn4aZtIxHdL0nEAA+eNVfCRBX0MwaRcMK1XOMNlEWIKmlFIRDACwvZpNTh2R88JBX3FTdJu8V5PI6K+00Wqt1BykhocCQEQzXdnCSZ3LB9qMPj6rdgJTozBqQRm+iMA8Zcvv0N8ThskG/rBuH97Z9SEA4MP6Fmuf5rak0VaUn/NTX4fk/DukJ33ZtvCUpC9IX9Umb7YH9wgzEwk/z8Hr5/f3720etwoUaPswEO3EuI6WlwFolWJtPgfiU2GYTPKjxTtx5ZMLAQBffnED/u6n7wIAXl6zz+9z/9RyFOY501tzqyMcvn7TBf7xPgVsUuqInBcO1L4PuuKmK2jiYA5W3OpkC8vkGRrhQwWQJWLIKIWhO5ctAkMRZiEzuK25XZ+D/9zUp8Ligcks3319Gw6daMZ9/71KaZ84qgQA8NO7Jynfh+a2BABgYJ98fHfmeACsAXeGnBcO7c3fNuerP+FL/3/udYj9xnYtSSZbcm9rpBSNPLKMzSpQ9HvazrFoKV6zTZBRxzprDky2sXDLYeV1a8LREEqK853SNO7n3TMrFeZFAk2aP8gdwsJBhE3QlqgdmJOq12Z1SBM7viQZ1YomoNyD+hzomIRyHr2PXjbDaTfDX73DZoirNlZhCgDOcWB6Ai2uECiIRpTvr6c5FOVHyfeXpUNHcCgr9SPAnDz9A26bsoc0zL5KVBC149P+itAInGWq3Z+OUT1P9YUEzmraTrUQf7yKAzswj4VvNAQDXnEx2YqnIRTkRZTvUFNroDl42kWmP8dSSvxo8U5UHqnH2OED8I9Ty5VjgBmAkm5YOCirdGkIC+cnsb1b/l401FN3VHs/bb6IsKxmKKGvpu1IKcqnaDrBpG5EK7n/2SKejOQ/7c7O/g9sV2Kyg/IhfdHcmsQ9k8uw83AdXlnnOKK9iT8/GlEWOW1J52delGx3m/5hK/zq3Q/wvTe2Oy/W7ceYoX1xw4VnQkqJcx76i99v91O3ZExIpNSsJISYJYSY6f57sAvnzBJCzBVCvCSEKEntGIPf9RW3voJWlQm18F6gUUhDo6DH9HtbNQThjcY0dQVHzHNUASSU4/61tLF512vPIQ1B753prxWT80jg0tEl+Mep5TijX4EZHSh0c7GnY2dPYMWCzdXK63/45WoAwP7aRqX9J0sq0zYmnZRpDkKIWQBqpJQvu6/LhRDPSynvb+8cKeU88nomgDUAxqRqnIDmc/DvbV9dqBoCjWJSr+X0JVqIYlZyoE6z0AQ8hNv8w88xR26G12rmJqs9LWjSfRQMkymc74TpI9NDy9vP9M8sy93cDJ35Gw8qr+cu2IoHYimd/kJJpeZwvycYAEBKWQlgUlhnIUQ5NCHgnl/qComUYJiRyIpb/3AJ7cNljeaR9lWJzSENAEkZHNeFifNTLelBjxnjp05sMmY6XltYrD2XQhpfNobJBtQ9TsztfAX9oiJE88+wdLhnchkAYMvjMwAAX7nxfADAT5dlTlPQSYlwcE1B5ZZDNUKI6e2cOst2DoDS7hiXDdPnQA7Aa3ebyDRJJ0/H7GL6KvSoJDNzWqiaRphD2tAO1C9DcC3pHzUd0l4+g2pukq7UsCkO+njpszFMptAXOe1r+MEyzvEZ2nT89JNISgwqzkdeVP0+zrxsFACg8slbAAC3V4xQzttafQJls+ejqTWR8jGmSnMohzOp69TCLjQgpayUUg4Kudbq7hua5d7kd3u8PzEfWdRSXTDYbKDWdgSNujag78ZGx2ZNkNPa4WsbZFwIVIowX4vfpjnWw/wmDJNuwpM2gzabGZRqwJn+GDe1JrTQWodEMok++VFEIgIjB/VRJoDahhbM+MEyAMCFjyxI+RhT5XNob6Vf0tmLuH6LhVLKtSHHZgHA5MmTEYvFujhEh2PHmpBIJBCPx1FT04jmBBCPx/FBlVOnZfHixdi+tw0A8M7y5fiwyflrbdq4EfkR50+7fv161FQ6cnbnzp14u7EKALBr1y7EE3vQ1NiE6upqLF16DACwe3cl4mIfjtU04WSLRDweR319A44caUQ8HseBA81oaW1DPB7Hhx82oa7V6bP5qLNaWLduHeqqoso5hw41o7Ex4Z/f2ur8vquqFQDw9rK3sWdPK2Qy6bTvdtqXLluG6kPNaGpMKs8dXxL0eXvZMuzY77wHf/3rcgwoPH0jU11dHeLx+Glfh+k8veU9b2xsxKHDzc7n9QP38xqPY8t+5/O6cuUKfHDA+bzGl8Sxq9aJYtq4cQManGasWLkK+/unPs0r7D3fs78JydYkli5dAgDYvXs34vH9+GBPM2TS+e42NzXhYHW1f/4fdqi1o1L9t8zaUFbXB3G/lPIy23HXcT0PAObMmSNPVTj8onIl6g99iFgshp/ufBdNrUnEYpOxvm07sGsHrrsuhv0r9wDvb8bkyZOdaIJ3l+OSS8Y7tVtWrcCll07ERWcNABa9gTFjxuCay0YCi97Eeeeei9iUc1C8ajHOPLME1147HnhzAcaUj0EsNgb/vXslZF0LYrEp6LMmjjOHDkAsVoHFxzcj78gBxGIx/LxyJSKNrYjFrkHejqPA6hWYeOmluLysVDnn/x3egKoG5zler9mILccPIxaLYeeySmDrFlwzZQrWt+5EdF8VYrEYdkQqgW1bMGXKFLx+dDP2N9UiFothY2IHsHM7pk69DtvEbmD7VkydOhWH1+wFtryHqydPxpD+haf6Z/WJx+OnLNCZU6O3vOeFK97C8DNLEYtNxLpW73t6HY6u3Q9s2oCrrrwK1ev3+5/j/ntrgRXvYMKECTjZ1AasX4tJl0/ChcMGpHysYe/5i/vWoCZZh9h1U4HX/4Kzy8oQi52PJSffQ371PsRiMX/eiMUuxeETTbhnwSLlGqn+W6Y7Q7qkC33nApiWonH4eP4AQFdXXTMKiGYniHmFWPzD1FXddKO3634C0Haay6CdpzjKbWYwS4itn8hnNTeZfg1jvOS5GSaTSBJ7bQsE0aMHqc8wW8xKnknYZiqGZd742ssb0zk8AKkTDqthNy2VAjBMRDpCiLkAviGlrO3mcZn3ghbKanzoAuN72IeLOrr0/Af/HtKcWKm91Hvt0Z5DWhLpQAVHe2GxzrjsIa7W6CbLeBkmW6BVBgDTvRwqNCy+iEzgRScG80aAzZ9y5xWj/ePTx56JscNTr/WkRDi4k3qNJYGtREq5sL1zXV/C827oq9fWXoRTt6JH8wAhoayy44k9mHCFtoIh7VI7Cao20/lxEyEHGv6qjpdqLd59JXkdJuT852N5wWQYpTIAWcSpCypT06Xf7EwvfOh30W+A92zBd9EbpRed9PLnr1YWgqkklWaluSChqUKICgALyetyPQPaFQKrNcFQkcIxKn8Aa/IY7Qvd3BSsSPz+ykol+DjaM6fh7+egTNDQ9pigAwAVAnRSD49ios9CVyXeMyshvBbCorQYJhPYP8fwP5zG95Gcmz2aQwANx9VNvN5c0tDiCIeRg4rTlnOUMoe0lHKeVz7DbSrXsqPLAUyHY2qqdR3QbwJkVRswKFXjjEZEkIgWassM+isrFVvoHGAIAQjP9hmYp7zzPHTfgroFqaZCS8s5Wjit/g56moterdX/8mgnKEKOGNQy/aViGLv5ly7WhCEgnANWF11GUL6L0BZ2XiciNLzKsoVeUcE0fA9TGq1ES2FYji0EmfRdbSHtfzunUiNZvbvtqnlF1QQ8FHMTmTxtGZl6f+8ndS4rKwb/HCok1DZ6jtKuCAFvXG7hPe9adEwWn4N3Hf/5tHszTKZQzaamGVTR8KnQoDb+LPgYq2Zn7zstFaHhoXwXIdLyPcz5/RyK8qNo8apm63ZAqGqpza/gHbFOnvSPLM0PpP5HVjUHGO06uiPZ9oE3zEGaz8EXGhbthD53tqy4GMaw18PU7pXvozKxkvaMon7vrZoD6RZ8FwUikfQIt5wXDsmkRE2TxLbqk1ZHLsV0SNv/QkZUktCEQIifwNa/PaewMqkrdktT4OjXMp7Nv3dwjWC1QkxWmf5OMTmPomULtd3DFwLa9ydrfA6aaczqc1DmgUAt0veeTxU5LxxeWbcfAHDTD5ZiVdUx/w8TdX9JJPWoHXPtYZhiNLOS0NpBzqMTus0GSa/fXtgboEY+ha2sTCFgF0CqOm7RQBgmQ0jiJLObc9V9G+hnNuIeSMfk2h6qGVloi0T7PADvHJGe72HOCwcdr5RuQZ7z1rS0JRWVTll5UBunZQWj+xboZOtdz7ZBD/3j253h4ce8+wtNCvhRSZo90wxxVZ/Ba8uWOvgMA1hCWRGkpeqfV0UDzpJFjrKxmKBLTWnMGxTfxMtmpdQz77PW6hwozIsCAFoSSVWls06ewv5htKxunP7BT+VvTFYSiusixOJPo6voqJQy3+RQqNCg5jQa9WRRUVg2MJlG8bWRtvDoQSo0gv6ZRNUcEJiKlWezfxf1as6pIueFww0XDsW1I/Jw/QVDlHZPc2huVfd4VkNGpXIMcPZnsOY/UDOUf46uTgbXotEL0M7T93z2jlkjnzTzkf6l8hzlphmKms3CxBPDpJ+wz7ePZuZVhUbwLco0dJ1GLQXWCER/ThHud519DiknLxrBvZcU4hd/f4XS7gmHxtYENu47DsB07tIPXV5EICIcM5SH1z8SEUgkgz+onhwX9A+xNepfBF+gyFAtxLr60BzYTptpQvLaM768YhgLSWlqumEZ0iRYKbs0h5D760Ex+uJRAIikyeeQtVVZM8FrX7wW+VFHKBS6wuGmHyxV+tijeZwPY3FBHhpbE8YfvjAv4pintGuoKwZprN6dduXu7r3h/wzzX4RdRxcagc9BGP3VFZpqGmOYTBHqI1OSNr12dcmULYEVjt85EHC2umh+P2gCTqQnWomFA4EWs+pXaL411Lxii2Aqyo+ioSVhCIHCvAiaidCgph3FFETOs2kBOjZzkH8tQ0PQoq5IO0Czs8mKy2bbzfjXisl1bOVelLwc6huUdu0804scsyKC2472zc6e4OM8hwwSscy6pqNL5WhdM367cg8+OFrv9Hc7F+ZH0UzMTf6Kwch/8O7T0U5wFlOUroWQMTttFieY1y4t7Z6jWhcyLBuYDKMuftTFDOCZXgIt2y40Mv9Bpt851ecQmJf9IBPqxxQsHDLKiJI+RpvzNyM2Tkn+YIQ7f7YCQU+gIBpBc1vSWHUrmoPhkNbvSydu76fqrKarD8NP4R9XJ3vjHsqKS9VmGCYrULR2r4kusgLzUZKoFALmdyhTqN8toiFYFos66QoPYeEQwqhSi3AgNkug4w/Y2j21AICTTa3YcvAEDp9odq/jX1D5UFgd0orQUA2mqu010DagmIPoB8n0axgOae2YrT/DZBLVF+a2GeYj0k4ifbIlJNtIegX57tI5JmzxyNFKmUMIgZ/fMwkvff7q0D7JpF1z8Pjtyj0AgBW7awAAt/3wbaW/56gGNP8BuaAuNCi2yZuOX+nr5l+YDmmvZLfW3xuTJSqEYTKJLY9HMR8B/hdD1659c1MWfI7ti0RV8Omj9ORbOkbPwqEdbrjwTFxeVoqifOdtShBbvpTAA79xNrWrOtoAAFjz8HT86M4KTBxVAgBY+U37Lqf/t3IvAKC5LYkjJ5txvKE1xB9gFz5q3SUqSNTj9GJ6Ah5tt0clqd7zbInyYJiwz6sSPUg6S/PrkPHPsW1MTrsapku3C/baIsQMlUo4WqkTfOSiYfjzhgPIiwhEI84f7ksvrvePH2toAQCc0a8Qt44fjlvHD1fO//6nJuDLL27wX2/afxwA8Mpap67ThMffcI+Yzl9rhJHfppURoOYm5Yr6eWa7rrQ4KzHzE5gFCy4mxwn/vLptWsiqHnIOZP5zHGYSDtMc1GdIT20o1hw6wfc+OQHLZ9+Aovwo+uRHjeNTzh3c7vkfv3Qktj9xMx77m4sBAPGvxQCY4bKeGUrfF5dGMQGqHdL7kkRI7LP+wfParHXwPX+dEiHh3kNzmjFMNiAhEYmYn1e9cqnfDq85pLR+BjCS3bz2sIUdabOZm1IBC4dOUJAXwVlu9FKfAlU4/OreK1A2uG+nrvG5yWWoevpWv/9iV0jouHl4TkVY0m6bn722AmXTouCDl+d+iRKez0E3XUHbJpTYau0+DVYdmMxCJ1Cbb4E0+59vr01Z/GQQKRGYbEEWfFAXYkaegxvLyqGsWUhxgbrav/a8ISE9O2ZI/0JUPX0r7plcprT3ce/R6O4ba3MW059A4NxOJlUh4GV8e9VlDXVc80WotlqL449lA5NhqKtNKI1uWztCIFt8Z+p3Ud23gQo+3Y/oaQ7peAL2OXQRz+cAAN/52MXdcs1HP3oRJo4qwQ1jhwIA+hU62snJ5lZrVAV1UnmTN60iS/FqRLUmkmqCjfYlsdpwFfOU2p9hMgaNorP5FvR25eQsilYK0Rz847CPk/ZPJaw5nAa3jj+rW64jhMDfXjoCA4ryAQCVR5wM6ylzF+NoXUvoBE3NPoWkiiz93ORHnQ56Ep6txLiOsrrR/B0MkykkDcRQfAue+SikhL7IokWOpuko49G+74Cq4UdEekp2s+ZwClQ+eQsA+E6x7mbkoCABb09NA/oXOX8mw7xEbK+Fbrhtc1tC0RCo5gCYmgDgfdmC8Dnv2jZNg2EyjT1aSSqagxrCHYSB2sxQmcDxC3prc20XR7/V1Ci87G+OVspSIhGRMsEAADMvG6W8fu/ACeV14KQKJvUC17cw9buLceRkE042tSrtLW1J5QuRF/GEhgz/ssFS4CzT3yom51HCPb22EJ8DPaaEsmY6Wskw2ZJgEn9BZlEdwGalnKZPQRR//OdrjHahLXvo5+O1zdUAgKbWJDbsO459xxoBBA7pVrdkuHeNPgXBfhXWKCZpRlR47QyTSZRAiRDfghGqDc8kA789k+gCzhae7vSz5T+QUjkphM1KWYqXZU0xk+CCts9cORpvbT1snJPn+hzu/e/VTulwtzpskZuv0diSUEJf9Q3Yw6KbGCZTqBOrxbdAzEe6n807ksy0cJDhm/p0TmikHtYcsphdT96C84b2w+0VIwCYPgf6CZk29kzsfuoW3z8xboSzN0X54H5+H1o23DMr7TpSp2gInu+C7mgH9+7OLVk6MJlFzXMI2pS9omm7ZTGV6WglXcDR7UCtQgNa+fw0DJ81hywmGhF48yvXGe1KtBIRGEIIbJpzk9JXT9rzaEs6k//Df9wMALhwWH8ARKNoTSg+DXZIM1mFltEPhAgBqELD75va0XWJcM1B2+8FtD31sObQg9BNO2Fbi+q89sVr/d/vumo0AKBi9CClz9bqkwDglwdpak1YM6TZrMRkEmmYO80Qa8chbTM3ZY95VK9zRhd8ygFL/4hIj+bDmkMPgtpRl+88ivqWBF5ctReP3HZRu+eNHT4AlU/eggPHGzFyUDGAQEPQ8fIldh2uD63zwjCZIiyjP7x8huqQpt6ITOIsvIKoJFVzCL5talkNuP3T4zNhzaEH4X04qo83+bvN1TW3dercSET4gsFj57/dbF77RBMA4MHfb7SG1WV6xcXkNv5Er0crSapVmJOrf1aWaA6Qapi4JLqDkucQdCfPLAxhmApYc+hBeJFET8zf4rfdcOHQU75eXjSCqqdvVdomjCzxf3/vwAnfMR22QmOYdKLvcWItnyHo6lsqJphsyZDWNQEomkPQLpNe/0CNT1eeQ0qFgxBiFoAa92W5lPKZVJyTK3jZzpSf33N5t96DVphd525zCmSPrZbJbQLNwftJfAvkWHhyXHZowHriqRJkojikfemgRGilY/gpEw7eJC+lfNl9XS6EeF5KeX93npNL6MLh+c9elrZ757nJdG2ZDhBnchrD52DRBLwSE167vSBf5j/HtGSNrZimHl2l5Hb0cJ/D/d4kDwBSykoAk1JwTs7glcLwuOniYSm5z1dvPN9o8wv7tSVCzztQ24jdR+tTMiaGAWhYqhoiYeQzhBTky54MadXUZdMcAPszOf17qM9BCFECoNxyqEYIMV1KubA7zsk1qOagC4ru5F9uOBc/WLQDCaIlBMJBT44Dlmw/gs/9fGXo9caNGIBZU8fgqnNK0b8oPzT3gmE6wtyfgXrDgjDX0IJ8foZ0hqOVtEhAWya0IjTIeCNpilZKlVmpHIHfgFILuwA41XNyCioQ7rh8ZMruI4TALrfyrIe3X0Rzqykc2hMMALB5/wl84bfr/Ne6E5xhukpoLTB4voWg3XZeplEdz0LRHGA1N2m+iB6c51DazrGS7jjH9U/MAoDJkycjFot1cmgmdXV1iMfjp3x+Jjh++CDi8Q/Tdr+DdY5QWLdxM4qObvXbn3i3scvXKps93/llwXy/7VMXFGBGWZ5hLmC6j574OddpdrfC3V1ZiTj2YctBJ5R75cpVqKp2fl+yZAnec39ftWoV9p5Mun1W+Cvu997fgoG1O1I+3rD3/GRdIz5M1CMej6OxoQGHDjUhHo+j5sMmNLRJxONxHDvWiKY2IB6PY+/eZiQTCcTjcXywpwVSIuV/yx4byiqlnAdgHgDMmTNHno5wiMfjpyVc0oo7oU4adz5i2vaiqaTqaD3wdhzPb2zGQ3dOBwAcb2jFzgVv+H2Wz74Bk59+CwDwiYqRKB/SF999fVunrv/itha8uK0Ft1eMwHN3TOz28TM97HMeQkNLG/Dm6xgzZgxi141B/caDwIa1mHT55Ti06SCwawdisRia36sG1q9BxWWTUFx9Eti0AVddeRUSUgLL4hg79kLELk2d9u0R9p73Xb8Ug0uLEYtNQvGaOIYMHYBYrAIv7FqB/OY2xGLX4IVdK3Cyyfl96cn3kVe9F7FYDGtbtkHu2pnyv2W6hUNJms7p9bzxfjU+l0bhMGxgkdE24fFAMLz32E3oW5hnmIz++fpzAQCLthzCit01mLe0st37vLJ2P15Zux+/f+BqXHZ2e8okk4uo/gMt+kjb8yA4hxTkI7b9TKNUH7D6HEgyH9S9pdNBqryaq2E3E5UCWNuN5+QsT318fFrvV5QfRZ/8KK48x/kTJYlH7Lbxw9G3sP11xrSxZ+Kbt4zF9iduxhenndfh/T7xX+/g4PGum6yY3g0thQFoPgeodnzaDu28bBAOHjTjmVYlcF67P50qm05/vy21D5ES4SClrIUTZVSiHSoJizo6lXNykQnuPg+jzyhuv2MKaGxNYMVuJ2bg/Idf89u/98kJnb5GQV4EX77xfPxyRl9UPX0rqp6+FduemIGvfcQMn736qbeweNth7DpSh7GPLFCip5jcRC+RoZfm1muB6SGjfohrOgbbDp3Zt0EAVm0oQgRfKkllnsNcuA5jABBCVABYSF6XCyFe0oRBu+cwwJ/++ZqMR/u0JpJKMlxYEb/OUpgXxb/ccB6qnr4Vu59So6T+/herMO3ZJWhsTWDMN/9yWvdhej665gB/spfmngdwJ1AtS9ppz3ThvU5s9hOS6+YdT3U4bsqEg+swrhVCzBRCzAQwXct0LgcwHcSU1IlzmAzy+McuBgAcPtnst22c85FuvYcQAiu/NS30eKa/1ExmCQtNNTQHmiFtSZzL9KcobN8GRWiACg0i+LxrpHiMKXVIu5N92LGFAAZ15Rwms3i7x/3L/wYuoAFF+d1+n6H9i7Dswetx7TOLjWPHG1tRUlxgPe+3K/fgoVc2AeBcil6Ln8ugTpQe7W8f6lQnptfJFHrhPao5+L4FTZgZJUN6sFmJ6WUM6V8IQC3IlypGlRYbJiYAOHSi2WjbdaQOh082+YIBcHIprnpyEf5v5R5c9eQilM2ej5+/vRsAsGFvreJQZ3oONAsaCHc8Q9EcvL7BeZnPkA40BEArn0H7eRqFJYop1SU0emyeA5N+rj1vsPL62x1sMnS6CCGw/YmbcayhBVVH6/Gpee/i/YPHccGw/vj9mn144e3deP/gidDzq080YTYRGI+/+j4ef/V9/3X54L7412nn4qaLhyEpgX4dRFwxmae9zX6UPQ+0/k5bEMuaFUsDmiFNpIOIBIdte0h7pFq+8beB6TS643nGuNQU/qMU5EVw5oAiHGtoAQB8+cUNuP6CofjqSxtO+9qVR+vx5Rc3AHCu9fsHJqNfYR5GDOrDgiJL8bUA7yf1OdA9D5T9HILzs6ZkN/mdxk85PgdHOhiOaq9/mooI8DeAOWVK+9pt/6ng7NJgn4nfrNgT2m/3U7fg8MlmvLrxIL5DtITO8In/Wu7/zj6L7CRIaNOiktz/GaGsSlVWcp1M6w56gT1LtBIgVCHitqcrlJWFA9Mlpo8dioVbDgM4/RDWrtCnIIqK0SVYu6fWWpLjf++7EpPPdcxeZw4owr1TzsHHLx2BlrYkhg0swvGGVvx6xQf47NVnY+fhOjz3xna8vfNo6P2+8Nt1+I+/uzRlz8OcGmYSXOB4Vtqpz0HLqgayQ3OgAk7xOSiOatMMli6/CQsHpkt4giET/OreK3Hxo6/7r28bPxxz/uZiDCouQDRi6tpUsxlYnO+X8qgYPQi/vu9KAMD+2kZc49aDovx5wwEU5UfwzMzOJ/gxqceY6C2OZ6fZ4qhWNIfMIiXdKzpksx+lf9CSrq1OOVqJ6RK3XzoiY/fWS3Q8d8dEDO5XaBUMnWVESR8/U1s3Jf1u9T7/94aWtlO+B9N9+OYgPeZfahMrTXYjWdV+hFCmo5VgT3aj7foZYdpSqmDhwHSJZ+9wVtKfqEh9RUsbm9yku2vPG2zdU/t02fL4DKx5eLr/es6f38OCzdW46Nuvo2z2fDS1hu+Ex6QBTXPQHc9mFJNKulbdnYH6R5Q8B6+9A4d0j06CY3ofQoiMOmv7F+Wn9P59CqLKTnW/XF6FXy6v8l//ZsUe3DvlHOM8KSXOecgp7/HIbRfhT+v3Y3C/QnzmytGYNvbMlI031zB9Dm671HIEhNrunWMLcc0Eyv21zX6UvaVpnoOmUbBDmmEywNO3X6LkSHh859X3DeGgb5NKo6Te2qr6aL7/qQn4eBr2EeitBD4Hu/2dTqxOu5YhLdJjkukIpQ4UHQ/1RVDNQanFlB7VgYUDw1i4Y9Ioq3AAgDfeq8bSHUfw63fDQ2rD+PKLG7Boy2F8Y8aFGFWa/sq6PR09LFVxPGsmGfcEJfw1KFqXjtGGE5a3YCuTAa1fxH8GjlZimLQTiQhse2IGmlqSyqZGADDrV2tO69qvbjyIVzce9F+/+eWp2Hm4DgOL85FMAtecewZvlxpC6GY/Uiob4lCfA02cy6aS3XR/BptvASCOaiWRTz2WKlg4MEwIhXlRFOZF8doXr0V+NILpzy1pt//fTDgL//7picrE/sZ71R0Kkxu/v9Ro+8qN5+MLndgUKdcI9TnAXrTO0CZoFFOGETAXAKq5iYS4wlZPijUHhskoY4cPAAC8+q9TcNsP3zaO/+SuCswYN9x67kcuHuY70KWUmPbsElQere/wns+9uR23XDIc5w7tdxoj733om/3okalmRI+0m5syjFOC2/ld2QmOag5C1RysWeEphIUDw3SScSMG4oqyUqyscnbD2/3ULV0y/wgh8NbXYgCcbVbv+eUqLN1+JLT/9OeWcBkPDUltRFAdzwBg7HlAo5XIWj0LFIfQUFZFKyIOaf08jlZimCziPz9zKX6wcAfmfPTi0/ILRCIC//MPVwAAjtW3oLE1gQ/rWtCnIKqYr77x8kbUtbThR3dWnPbYexOGM1eqZha1fEagVqSr3HVH6DWTgqgkIMiEJrWVaCgrl+xmmOxjaP8iPPnxS7r1moP6FmAQgLNK+gAAFn31Okx71hEQL67eCwCYv3E+AODrN13glwHJRYKS3ZqGAD272LTLZ1ueg3UnOGJuUvrDjFZKtXzjDGmGyTLGDOmHUaV9rMdsRQdziXY3++kgi1iEtGcCmrcAAWs0kpL/AJLb4f5MdTguaw4Mk4Us/fr1fsb1qfKl/1uHP64/oLQtHlePqg/rMbhvIS4+a0CwbWYPwdjshzqeYe6zDD3/IVv2c9B8C9LWrjikbSYzNisxTM4hhMCcj16EOf9P3ZOiM0UG/7Bun7uJkcn134sbbSMH9cG+Y4146fNX4/Ky0lMab7por3wGfe0JiaSb/+C1pWti7Qij8F7Sa1erslJfRNgzpwo2KzFMlnLPNeco+2hPHFWCwg6KDR6rbwkVDGHsO9YIAPjkT95B2ez5KJs9H3trGro+4DSgh7La9m0AArs8zZxWzEqZtisBADET2WoohYW4csluhmEghMAXpp2Hu64ajaH9C9HQkkDZ7PloaUta+1//bDzkOl2777XPLMbPllV2cbSpR9ccqONZXV0HmdBq4b30JJB1RGj1VZgaQtCu+hw4CY5hcpyv3Hg+AGAc2eho+nNLsPTB6wEAWw6ewD2/WInigjzUNrT6fZ6+/RJ8+orRqG9uQ9/CPCx8azEuv2oKdn9Yj7IzijHx8Tfbve8T87fg5kuGY0SJ3TmeCfT50NQcNI1C0sJ7Ios0BxnqW6CZ00H+Q1AaJF1bUrBwYJgewvKHbsD4OU6dpz2u2Wfp9iO4268I2+z3/c19V+Iad9tUb5OkvIjAwOJ8TCwuAeDsk111tB7FBVH0L8pHfUsbJj2xULnnW1sP4+ZxwzC4XyGWbj+Cz/96DTY++hHkRTNldLAnuznNZhionk+QpijQDlHMRFqZDBqupOQ/+KGs6XGqs1mJYXoIA4ry8ePPqMlwd5NS4RRPMHRE2eC+GDqgCH0Kohjcr9DYEe+RP27GpCcWovJIHe7++Uo0tCSw7dDJU3+I0yTM8eyVyTDs8lLLLk7TxNoRhkOaHKBCgyK0n6l2qrNwYJgexC2XBDWcFmyuNo7/6t4rsO2JGad9nyVfjymvb3g2yNo+fLIZHVF9vAlls+d3u9+iw2glzecAvbZS0Nqt4+oqoeYjqDWUpKI6wG+n56QKNisxTA9jzJC+2HWkHu8dOO63/f6BySg7oxhn9CvslnucfUbf0GOLtx7G9RcMtR6jO+IBjt/iiflb/NdnDSzCRyechTuvHO3fI5mUSErZKVNV6GY/ej6DZQIVIruildSoJAfqW1Ad0hJceI9hmHb5t49fgk/Pexc/fGsnAGDYgCJcdvagbr/PV248H8+9ud1oH93OJkUdJe4dON6E55dW4vmljkZx7tB+2Hm4zj++68lbEBHB6lkndLMfaDkCiqM6CH8NzFCZRc/cBvE56Jv/eId1cxNHKzEMo3CFlqhG97zuTr4w7Tz83RWjsePwSdz50xV++xPzt6AlkcQ/xdQaT5v3H9cv0SFUMADAmG8GwmXrd2agKF99tnY3+5EWoWHRJowDGUD3j1iFAHVIa5nTAOc5MAyjoZe86EzW9KkypH8hKkY7WsldV432259ZoNZ4+pf/XavsdXHP5DLsfuoW3H312SjKj+DCYf27XFn2wkcWGG26b8Fvd/+ZiWLSkAOKAzhDOAX2zExoipIcB3MP6R7rcxBCzAJQ474sl1I+08lzAGAMgHIA/yilrE3NCBmmd/DNWy5M6fWL8qNY8/B0lBQXYPP+E1i/txYFJFP7Ky+uV7Y9/fFnKnzH+eMfG4fHPzbOP3bzuFvw2uZqrNtzDD97e3eH9574+BtYPvsGFOZFEY0I4kg2fQ7OazXEVd3PwSEiRMr3X+4INcRWEwKKQ9rtr9Victp6oFnJEwxSypfd1+VCiOellPe3d46Uch55PRPAGjiCgmEYwk/uqsDnf70Wj370Itxw4Zkpv5/n6P7jP1/jZ2g3tSZQlB/FK+v2K31pRJVOJCJw6/jhuHX8cDx820XKsQWbq/Hd17fi2Tsm4m9/9FcAQG1DKy76tpP8t+BL1+LW/3C0kw6jkixlNTpaqacVvfAeFQJulzANp6eble73BAMASCkrAUwK6yyEKIcmBNzzS10hwTAMYca44dj82E34+2vOydgYdhyqw9E6Naz1tS9ee8rXmzFuGBZ9NYaJo0qw4dsfMY//YJn/e0f5DNGIM7W1JZKWMt9ZYFaCGnFFhYORCg3dgd1Dk+CEECVwTEI6NUKI6e2cOsvSVgMgu8tEMkyG6FeYmXiSC4f1BwB864+bcMfz7/jtVU/f6u+3fboMLM7HbePDNRBrWCdZjZcWFwAAlmw/gjUfHFP6CiGQTPVmCJ2A1oeyTf6AblbSn7nnJcGVI/A1UGphFxqQUlZKKW2xeOUAVnff0BiGOV1+9jnHCHBFWSkqj9QDAL6tmYi6g//49KWhx/Swzm/+YRNeWbffnzgH9HEE55/WH8CyHUeVc1vaknh+aSXKZs/Hgy9vwK/eqcKeDxvSWoxP35/BL58h1ZpLJI7JzJDugQ7p9lb6JZ29iOu3WCilXNvO8VkAMHnyZMRisS4MUaWurg7xePyUz2e6Dr/n6ae73nNvIqMO5bLWKsTjH5z2tXV+OaMvklJifmUrfr8jKCq4efMm5B3egoN1TnVar+Dg3prG0GdcsmSJ0fa71fvwu9X7ALznt91UlofbzytAYfT0o8DC3vO2RAL79u1FPH4YHx5tQl1DEvF4HE3NzThUXY14/BgOHmhGc0sb4vE4jhxtQn2zRDwex3vVbQCAVatW4dCA1IQxA1ma5+D6IO6XUl4W1sd1Xs8DgDlz5sjTEQ7xePy0hAvTdfg9Tz/d+p6/Pl95ecP113fPdUO44XrgWQBls537Dj/nfMQuH43q403A24uUvt4zfqltO36wcIfRjgXq2HVer2rD61VtGD9yIH529yQMHVB0yuMOe88jixZg9KhRiMUuwm/3rkb90QbEYlNRsHwRhg8fjFhsAhbWbsKGmmrEYjH8T9UqJE42IRa7Fs3vVQPr1+CySZNw8VkDT3lsHdGuWUkIMV0I8WYn/1lNRoSSLoxrLoBpXejPMEyG+K/PdC1/4XQY2t+Jmjp0wnGE9y8KX99+afr5ShFBj6qnb8XAPvmYcfGwdu+1cd9xXPGkKngSSYlEN/gr1C1N7fkMeZEI2hKOZkRrMWWFWUlKuRDAwvb6WFgNu2mpFIDVREQRQswF8A3Ob2CYnsGgvgVpu9esqeVKraa+xCn/lRvPt45l5TenGZVkNzwaREPtrWlAayKJ55dU4sXVe43zdx+txzmDnTpQ5z/8GoYNKMJfZ99wWs/RmUzogrwIWhNmWY0emwQnpawVQtQIIUq0Cb7EFTahuH6E593QV69tekfnMQyTXqacOxhv73QcvVeek76AwruuOhvHGlpw37VBCO8TfzsOIwf1QSykGODQAUXtmoZGubWi5s4cj7kzx6OpNYGP/edffYFy/ffiuLr8DMy7+zIkkhL7axu752GI4zlwOwdCID8q0JIwd/xLV2XZVPkc5sJxFj8DAEKIChANxDVBzQXJgHbDXFdrgiF9+irDMJ3mp3dPwthvL8ADsTGhRfJSQVF+FF+/Sc0Iv+uqs7v9Hq9/eSp2HDqJG7+/FADwTuWHuMTdaAlwzEt62ZKWtiRqG1rwuV+swpaDJ5zSI2ckMGZ8A441tODQiWbkRwWuHnOGkSGd9KOVAG/6z49GfDNW2F4VqSQlwkFKOU8IMYsksJVr2dHlAKbDMTXVusLiTcBajbH7y00yDHNa9CmIWu35vQnPlGTjQG2jr3EAwNbqE0qSHgAcOdmM108Crz+z2HqNhe8fwkM3j8W26pOoPFKPv2w6iKN1zYpZCQBaE0l3J7heUrKblsKwHFsIMum72kL6lh8MwzAdkBeNoCAvgpY207RT9WE9RpUWY97SXVi3pxavWTZe6ohdbo6IV5n2n37juGRPNDphuQXu/hYtiaS2z0N6SnZzVVaGYZgQXnlgsvL6C9POAwB89oWVSCQlnvzL1lDBMLiTGy89OOMC5TUtYggAra5w0kt2pzrJOyvzHBiGYbKBcSMGYtmD1+ORP21GfNsR3HvNOfiPRU7uBN17wmPuJy7BJypG+rvaxeNx7Cs6B+WD+2LyuYORSEos23EE9/xiFZ67YwIA4IHrxhgl0AHg5TX7AAB/2Vyt+RwCl3QqYeHAMAzTDqNKi/GTuy7DnpoGDCzOD+3375+eiI9NHGG0U4d5NCIQu2Co4q8RQvivy2bPx71TnEisv7tiNB7983t45I+bMWZIXwzs49w7K/IcGIZhGCeC6fwznYKDWx6fgbHfDjYi2vlvNyMaEd0StUWFxicuG4lH/+yU9fD8E0AvcEgzDMP0Rui2rKu+Nd03IXU3YVV301Wym4UDwzBMF1n5zWloS0oM6d85p3N3QvfNTiUcrcQwDNNFhg4owlklfVJ+n63fmWG09fSd4BiGYZjTpCg/ivIhajKeZ1b69Lx3keymQoA22KzEMAyTxbz11Rh2HDrpawx9CwOfR7kbTpuKbHUWDgzDMFnOeW6kFACMS+EeDhQ2KzEMw/QgIhGBO68cnfr7pPwODMMwTLcy56MX+78/dPOF7fQ8dVg4MAzD9DAK8iJ49V+noOyMYsya2tEmnKcG+xwYhmF6IONGDET866nbu5s1B4ZhGMaAhQPDMAxjwMKBYRiGMWDhwDAMwxiwcGAYhmEMWDgwDMMwBiwcGIZhGAMWDgzDMIyBSPWGEelACPEzAPtO4xKXAVjTTcNhOge/5+mH3/P0k+3v+Ugp5X22A71COJwuQojVUspJmR5HLsHvefrh9zz99OT3nM1KDMMwjAELB4ZhGMaAhYPDvEwPIAfh9zz98Huefnrse84+B4ZhGMaANQeGYRjGgIUDwzAMY5DTm/0IIWYBqHFflkspn8nkeHIB9z0HgDEAygH8o5SyNnMjyi2EEC9JKT+Z6XHkAkKIBwHUwp1jpJQvZ3RAXSRnhYMnGLw/mBCiXAjxvJTy/gwPrdcihJglpZxHXs+EkyA0JnOjyh2EEBUAZmZ6HLmAEOJNAJ/0Fj5CiGNCiIU9aSGUy2al+6kkl1JWAuiRySo9ASFEOTQh4L7/pa6QYFJPajYbZhRcjeElTRBc1pMEA5CjwkEIUQL7F6VGCDE9zcPJJWZZ2moAlKZ7ILmGEGJmTzNr9GAeAvA72uAuPnsUuWpWKkfga6DUgldXKcH9cgyyHCoHsDrNw8kpXK2tx01OPRF34VkCRyOeDmdOqQAwr6dpDrkqHNpbqZakaxC5juv3WSilXJvpsfRyKlhrSBuT4AiEEuLPXA3gJQA3ZnBcXSYnzUpM5nFXs/dLKXvUF6an4a5eF2Z6HDlGCYim5moMpW5AQI+BhYNKSaYHkEPMBTAt04PozbgmDvQ0c0YPxwtbrbW09yh/Zq6alVbDbloqBcAmjhQjhJgL4Bs8aaWcWYAfwurjxd/TsGKm22jPt1ObrkF0BzlbW0kIsQtaeJkQYpeUkmPuUwjxM1SStulSSjZ9pAEhhJRSikyPozcjhFgDJ8eBfsZ3uW09ZvGZy2aluSChle7qiieoFOLav1drX5oeZYdlmE7wFIBveC/cz3hlTxIMQA5rDgCXz0gnrgN6V8jhQWxiSi2uYP4knAXRPDhJWrwYShFuYqcXFn+GlPIb7fXPRnJaODAMwzB2ctmsxDAMw4TAwoFhGIYxYOHAMAzDGLBwYBiGYQxYODAMwzAGLBwYhmEYAxYODMMwjAELB4ZhGMaAhQPDMAxj8P8BGd00Z2Lm6oMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bs.plot_steps(bsa, chmap[1207], nsteps=200)\n",
    "bs.plot_steps(bsa, chmap[1219], nsteps=200)\n",
    "bs.plot_steps(bsa, chmap[1246], nsteps=200)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47f48b89-f27d-445e-98c1-e8c6e7b557dd",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "8c0a3747-c68b-48a3-994e-65dafb0629da",
   "metadata": {},
   "outputs": [],
   "source": [
    "ts = d.bs.step_resp[rc, 0, 0]\n",
    "tmin = 0\n",
    "popts, pcov = curve_fit(f.exp_fit, ts[ts > tmin], step_avg[ts > tmin], p0=(.2, 1e-3, -0.2))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "9481cfe4-da69-4054-803d-d6a83d215cfa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0017134565465399601"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "popts[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "43aec92a-2801-4455-b809-39c1d0121fd8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.00161322, 0.00145902, 0.00188157, 0.0015861 , 0.00184254,\n",
       "       0.00144838, 0.0017044 , 0.00157655, 0.00194099, 0.00174875,\n",
       "       0.00167814, 0.00155201, 0.0016952 , 0.00134621, 0.00167742,\n",
       "       0.00284125, 0.00232028, 0.00210739, 0.00191592, 0.00148913,\n",
       "       0.00182071, 0.00149394, 0.00171566, 0.0016778 , 0.0104847 ,\n",
       "       0.00582807, 0.00208294, 0.00153428, 0.00172349, 0.00164098,\n",
       "       0.00246421, 0.0017769 , 0.00167051, 0.00149583, 0.00166066,\n",
       "       0.001399  , 0.00183294, 0.00146458, 0.00864143, 0.00298299])"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d.bs.taus[rc]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "cc9032f2-28fd-4c47-9636-7e3680484854",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0016997988999419207"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.median(d.bs.taus[rc])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "24be73e8-9549-4379-ad27-c2162589b57e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0015018656705378078"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d.tau_eff[rc]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "76de2e6b-87bf-4034-a90c-4406e2569d6b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<module 'figs' from '/home/jlashner/tex/Complex_Impedance_SPIE_2022/figs/figs.py'>"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "reload(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b27562b4-e68a-465e-9bc1-b1c56499e1bb",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "id": "c759a1f5-00cb-4b4b-8df6-12b1a2825a03",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0015018656705378078\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "reload(f)\n",
    "f.make_and_save_plots(d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "id": "62bc9d10-dd0c-49c3-903a-435cf04557ff",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 864x576 with 1 Axes>,\n",
       " <AxesSubplot:xlabel='Time (ms)', ylabel='Current ($\\\\mu$A)'>)"
      ]
     },
     "execution_count": 108,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "reload(f)\n",
    "f.plot_bs_step_avg_fit(d, rc, popts, tmax=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "id": "5cb20eca-00c2-4e3a-85a9-c96eb209c4cc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(40, 2, 218)"
      ]
     },
     "execution_count": 100,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d.bs.step_resp[rc].shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "144b5ba7-0ab0-403b-abd1-fd96af683680",
   "metadata": {},
   "outputs": [],
   "source": [
    "reload(f)\n",
    "popts = f.get_bs_avg_step_fit_popts(d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "d9600984-bef9-4811-9c73-09639df0ccdf",
   "metadata": {},
   "outputs": [],
   "source": [
    "nchans = len(d.bs.channels)\n",
    "taus = np.full(nchans, np.nan)\n",
    "for rc in range(nchans):\n",
    "    m = d.bs.edge_signs[d.bgmap[rc]] == -1a\n",
    "    \n",
    "    step_avg = np.nanmean(d.bs.step_resp[rc, m, 1, :], axis=0)\n",
    "    ts = d.bs.step_resp[rc, 0, 0]\n",
    "    if np.sum(ts > 0) < 3:\n",
    "        continue\n",
    "    if np.isnan1(step_avg).any():\n",
    "        continue\n",
    "    popts, pcov = curve_fit(f.exp_fit, ts[ts > tmin], step_avg[ts > tmin], p0=(.2, 1e-3, -0.2))\n",
    "    taus[rc] = popts[1]\n",
    "    \n",
    "\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "3fa85c89-49d3-408c-a591-d17bf5d9c002",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1246]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(<Figure size 864x576 with 3 Axes>,\n",
       " {'B': <AxesSubplot:label='B'>,\n",
       "  'A': <AxesSubplot:label='A', xlabel='Complex Impedance $\\\\tau_\\\\mathrm{eff}$ (ms)', ylabel='Bias Step $\\\\tau_\\\\mathrm{eff}$ (ms)'>,\n",
       "  'C': <AxesSubplot:label='C'>})"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "reload(f)\n",
    "f.plot_ci_bs_comparison(d, bs_taus=taus, sel=[[0, .7], [2, 2.1]])\n",
    "# f.plot_ci_bs_comparison(d, bs_taus=taus, sel=[[0, .7], [0, 1]])\n",
    "\n",
    "f.plot_ci_bs_comparison(d, q=0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "70b79ec8-25eb-40b3-bee0-416472ca3c4d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "eefbbec9-fee0-43cb-8ded-45192cfbd92e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "84204bc7-0613-4ac7-b2d9-970f57539202",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sodetlib as sdl"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "66db28a5-700c-4a18-82fd-49c84b8c356c",
   "metadata": {},
   "outputs": [],
   "source": [
    "am = f.AxisManager.load('../data/bsa_am.h5')\n",
    "chmap = sdl.map_band_chans(\n",
    "    am.ch_info.band, am.ch_info.channel,\n",
    "    d.bands, d.channels\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "529fde9e-bf1f-451f-b80a-3a9daa242f07",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f929d232ca0>]"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(am.signal[chmap][1269])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "de125c47-5f58-4441-b729-d0f3580b71c5",
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "module 'figs' has no attribute 's'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m/tmp/ipykernel_136262/2228583612.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mchmap\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0ms\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m: module 'figs' has no attribute 's'"
     ]
    }
   ],
   "source": [
    "chmap = f.s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fdafebeb-a667-4857-8805-7e57995b33ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "rc = 1207\n",
    "\n",
    "m = d.bs.edge_signs[d.bgmap[rc]] == -1\n",
    "step_avg = np.nanmean(d.bs.step_resp[rc, m, 1, :], axis=0)\n",
    "\n",
    "ts = d.bs.step_resp[rc, 0, 0]\n",
    "tmin = -.001\n",
    "tmin = 0\n",
    "popts, pcov = curve_fit(f.exp_fit, ts[ts > tmin], step_avg[ts > tmin], p0=(.2, 1e-3, -0.2))\n",
    "plt.figure(figsize=(20, 20))\n",
    "\n",
    "for i, (ts, sig) in enumerate(d.bs.step_resp[rc]):\n",
    "    if d.bs.edge_signs[d.bgmap[rc]][i] == -1:\n",
    "        plt.plot(ts, sig, alpha=0.15, color='grey')\n",
    "    \n",
    "ts = d.bs.step_resp[rc,10, 0]\n",
    "print(ts)\n",
    "plt.plot(ts, step_avg, '.')\n",
    "plt.plot(ts[ts>tmin], f.exp_fit(ts[ts>tmin], *popts))\n",
    "plt.figure()\n",
    "plt.plot(ts[ts>tmin], step_avg[ts>tmin] - f.exp_fit(ts[ts>tmin], *popts))\n",
    "print(popts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3a7e4c6d-2fb3-47e1-8ed0-34512b91f7c5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b97c5e39-9294-4cea-a177-3ddc4230422b",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figs/.ipynb_checkpoints/Untitled1-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figs/.ipynb_checkpoints/analysis-checkpoint.py <==
from sotodlib.core import AxisManager, FlagManager
import os
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import numpy as np
import sys
sys.path.append('/home/jlashner/software/readout-script-dev/jlashner')
from matplotlib import cm
from sodetlib.operations.iv import IVAnalysis

import matplotlib.lines as mlines

data_path = '/home/jlashner/tex/Complex_Impedance_SPIE_2022/data'
dfile = '/home/jlashner/tex/Complex_Impedance_SPIE_2022/data/ci_bs_full.h5'
ivfile = os.path.join(data_path, 'iv_analysis.npy')

fit_labels = ['R', 'beta', 'L', 'tau']
fit_labels_tex = [
    r'$R$ (m$\Omega$)', 
    r'$\beta$', 
    r'$\mathcal{L}_I$',
    r'$\tau_I$ (ms)'
]


plt.style.use('../spie.mplstyle')
plt.rc('text.latex', preamble=r'\usepackage{euscript}')

def Ztes_fit(f, R, beta, L, tau):
    """
    Ztes equation from Irwin/Shaw eq 42 
    """
    return R * (1 + beta) \
        + R * L / (1 - L) * (2 + beta) / (1 + 2j * np.pi * f * tau)

def load_data():
    fname = os.path.join(data_path, dfile) 
    return AxisManager.load(fname)

def exp_fit(t, A, tau, b):
    return A * np.exp(-t / tau) + b


==> figs/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "c784ead0-0276-46ca-8fa2-8ce52db05970",
   "metadata": {},
   "outputs": [],
   "source": [
    "import figs as f \n",
    "import analysis as a\n",
    "from importlib import reload\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from detmap.fitting import assignment_matching as am\n",
    "import pandas as pd\n",
    "from scipy.optimize import curve_fit\n",
    "import sodetlib as sdl\n",
    "import sodetlib.operations.bias_steps as bs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "efc7b128-21d0-445a-af01-cac383a7966d",
   "metadata": {},
   "outputs": [],
   "source": [
    "from ipywidgets import interact, interactive, widgets\n",
    "from IPython import display"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "c580ea71-77f2-4545-8318-59354e956c34",
   "metadata": {},
   "outputs": [],
   "source": [
    "# goal... try to find wtf was going on with high bias step estimations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "e174ea43-b3c7-4c49-8901-8a5936ffa183",
   "metadata": {},
   "outputs": [],
   "source": [
    "reload(f)\n",
    "d = f.load_data()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "a2029c94-320a-44c9-8ec6-c8ad39dc75ac",
   "metadata": {},
   "outputs": [],
   "source": [
    "bsa = bs.BiasStepAnalysis.load('../data/bias_step_analysis.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a69871e7-a3e9-4a67-b7d7-025c655bfced",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\u001b[0;31mSignature:\u001b[0m \u001b[0mbsa\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_load_am\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0marc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfix_timestamps\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
       "\u001b[0;31mSource:\u001b[0m   \n",
       "    \u001b[0;32mdef\u001b[0m \u001b[0m_load_am\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0marc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfix_timestamps\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m        \u001b[0;34m\"\"\"\u001b[0m\n",
       "\u001b[0;34m        Attempts to load the axis manager from the sid or return one that's\u001b[0m\n",
       "\u001b[0;34m        already loaded. Also sets the `abs_chans` array.\u001b[0m\n",
       "\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m        TODO: adapt this to work on with a general G3tSmurf archive if\u001b[0m\n",
       "\u001b[0;34m        supplied.\u001b[0m\n",
       "\u001b[0;34m        \"\"\"\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m        \u001b[0;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0;32mif\u001b[0m \u001b[0marc\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m                \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0marc\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mload_data\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mstart\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mstop\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m                \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0msdl\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mload_session\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmeta\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'stream_id'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msid\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0;31m# Fix up timestamp jitter from timestamping in software\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0;32mif\u001b[0m \u001b[0mfix_timestamps\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m                \u001b[0mfsamp\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mt0\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpolyfit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mprimary\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'FrameCounter'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m                                       \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtimestamps\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m                \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtimestamps\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mt0\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mprimary\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'FrameCounter'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mfsamp\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbands\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mch_info\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mband\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mchannels\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mch_info\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mchannel\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mabs_chans\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbands\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;36m512\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mchannels\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnbgs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbiases\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m            \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnchans\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msignal\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\n",
       "\u001b[0;34m\u001b[0m        \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mam\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
       "\u001b[0;31mFile:\u001b[0m      ~/software/sodetlib/sodetlib/operations/bias_steps.py\n",
       "\u001b[0;31mType:\u001b[0m      method\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bsa._load_am??"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "f4435632-5bd9-424b-9f8a-debaa6d7a361",
   "metadata": {},
   "outputs": [],
   "source": [
    "am = f.AxisManager.load('../data/bsa_am.h5')\n",
    "\n",
    "bsa.am = am\n",
    "bsa.bands = am.ch_info.band\n",
    "bsa.channels = am.ch_info.channel\n",
    "bsa.abs_chans = bsa.bands * 512 + bsa.channels\n",
    "bsa.nbgs = len(am.biases)\n",
    "bsa.nchans = len(am.signal)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "1615655c-1b1c-45f2-b7a7-8e4b05eeabae",
   "metadata": {},
   "outputs": [],
   "source": [
    "chmap = sdl.map_band_chans(\n",
    "    d.bands, d.channels,\n",
    "        bsa.bands, bsa.channels,\n",
    "\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "44e4c8f7-3891-4043-940c-1da7e94d38f1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1069, 1070, 1071, ...,   72,   -1,  640])"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "chmap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "da515e1a-e828-4937-8a46-548ee1c81679",
   "metadata": {},
   "outputs": [],
   "source": [
    "rc = np.where(d.bgmap == 8)[0][1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "2af44fe6-1c6a-4190-8c65-6b192752774e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1276, 40, 2, 218)"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d.bs.step_resp.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "cd22a659-477c-4161-ae6c-b4f2870b39de",
   "metadata": {},
   "outputs": [],
   "source": [
    "m = d.bs.edge_signs[8] == -1\n",
    "step_avg = np.average(d.bs.step_resp[rc, m, 1, :], axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "594567f3-fd8f-4806-838e-ea85e6d960ba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 432x288 with 1 Axes>,\n",
       " <AxesSubplot:xlabel='Time (ms)', ylabel='Current (Amps)'>)"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bs.plot_step_fit(bsa, 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "1efceec7-8c1f-4813-9e92-3aa87f868029",
   "metadata": {},
   "outputs": [],
   "source": [
    "rc = np.where(d.bgmap == 8)[0][1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "7dac4f72-e080-4d4c-8b4a-363a9e1ebe3c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 432x288 with 1 Axes>,\n",
       " <AxesSubplot:xlabel='Time (ms)', ylabel='Current (Amps)'>)"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bs.plot_step_fit(bsa, chmap[rc])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "27ec7536-2a3e-429f-8f63-1f650242256c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 432x288 with 1 Axes>,\n",
       " <AxesSubplot:xlabel='Time (ms)', ylabel='Current (Amps)'>)"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEkCAYAAAAivzZ6AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABP3klEQVR4nO3de3xcZ33g/89z5sz9KsmSk9ixLdlJnHssOyEJkAbHhi4tsCS2UxbYX7u/xC67LP1tG+KEwm/D0m6wy9L9td2ldoBuofxaYoeksFCK7cQEKCSxZccJuVuynfhuSTPSzGiu59k/Zs7xaCxZd42k+b5fL72kmTlz5tGx9XzPc/s+SmuNEEKI+mXUugBCCCFqSwKBEELUOQkEQghR5yQQCCFEnZNAMImUUttqXQYhhBgrJbOGJodSqg04DMQrnt6ntV5bmxIJIcTomLUuwBzSBjRoreMASqk1wL6alkgIIUZBAsEk0Vrvtn8utw6wg4IQQsxkdRMIlFIxYAOwVmu9fojXNwI95YdtWuutE/i4TVrrzRN4vxBCTJu6CARKqXZKXTc95e/Vr28EerTWO8uP25RS27TWm8qP1w31vrLdWuuOinO1Ad2T/CsIIcSUqYtAUK6oO8oBYSibtNYrK47vVEqtqni8cwwftwl4YXwlFUKI6Tfrpo8qpdovNk1TKbWj3A002vPFGPpuv6c84DtW7UDnON4nhBA1MesCQfnufr9Sakv1a0qpHcC2MQ7S2l1G1eIM3x00krF8vhBC1NSsCwQAWuvtQHdlMCgHge9Wzt4ZpcaLvBYbR9nWaq2lRSCEmDVmZSAAsGf1KKUeLHcV7RpjX74QQghm+WCx1nqzUuow0FFuJUym2CSfTwghZqRZ2yIAKHcNbSv/vG6cp9nH0N1DjUDHEM8LIcScMmtbBEqpB2FQF9EOpdRYp3qitY4rpXqUUrGqQebYOMYbhBBi1pmVLYLyArCmytW75dXCm0aY8jncwPAWYGPF+dsBCQJCiLow67KPlivpTfaq3yFe3wWsr7y7L6/2XQesBdYAW4HDleMKk5xiQgghZo1ZFwiEEEJMrlnZNSSEEGLyzLrB4vvuu08vXLiw1sWYFm+//TaXX355rYsxJ8m1nTpybafORK7tF7/4xW9ore8b6rVZFwgWLlzII488UutiTIu9e/dy55131roYc5Jc26kj13bqTOTafvGLX3xnuNeka0gIIeqcBAIhhKhzEgiEEKLOSSAQQog6J4FACCHqnAQCIYSoc7Nu+uhEWZaFZVkopZwvrbXzsxBC1Ju6CQTFYpF0On3RYwzDwDAMTNPE5XJhGNJgErNXJpPh7NmzZDIZCoXCtH1uNBrl1VdfnbbPqyfV19btdtPS0kIkEpnQeesmEBiGgdvtdip4rTWWZQE4rYJisUixWBz0R2O3EpRSTqCwzyGBQsxUiUSC06dP09zczCWXXIJpmtPW4u3v7yccDk/LZ9WbymurtWZgYIDjx48DTCgY1E0gUErh8/lGdawdELTWzheUupWq76zsAGGaJm63e9Afm93lJMR0O3fuHAsXLiQQCNS6KGKKKKUIBAIsWLCAEydOSCCYbC6XC5fLNeRrdkvC/rJbEtlslmw264w1VLY27CAx3DmFmGy5XA6/31/rYohp4Pf7yefzEzqHBIIxUkoNGSiKxaLzj6G1drqP7Ofz+TwulwuPx4PL5ZKWgphy8n+sPkzGv7MEgkkyUisin8+Ty+UYGBgAcFoJpjm6f4JCoUAmk3ECkdfrlT90IcSkkEAwDZRSeDwe3G63MxhtfymlcLvduN3uYQefi8UiAwMDGIaBUop8Po9hGHg8nmn+TYQQc5EEgmlkjxfYrQC7yyiXy5HL5Zxj7Dv9fD7vTP1TSuH3+zEMg1QqRaFQkEAgxAwVj8eJxWK1LsaoyfzHKtO5dafb7SYQCBAMBvF6vXg8HkzTdKamaq2dWUqmaToBwDRNisWiMyAthJhZHn/88VoXYUzqqkVQOdPH7pqpXGVssx/bawYqVyDbs4bsgOFyuZzKe7yG6+bxeDyEQiGy2SzpdJpcLofW2pkSKK0CIWamXbt2sXHjxloXY9TqJhDkcjm6u7uHfM2u7O0+eHv6p72eABh092138Qw1TdRelWyfxx5Arg42leevTHdReUw+n6e/v5+BgQFnoNiyLCfwSCAQYubZvHkz8Xi81sUYk7oJBC6XC7fbjc/ncypouzK3++orv+wKunpRmf2eTCbjtA7sloV9TGVlXpm2wv7ZHhy2u4IqWxqVgcWyLDKZDJlMhlwuRyaTIRwOk81mcbvdzmfK7CEx3fYf7eVXnd3c2tbEysUNtS4OO3fuBKCzs5P29nbWrFkDwPbt29myZQuxWIwdO3bQ1tYGwNq1a+ns7GTbtm2Djm1sbHTOAbBjxw62bds25Gdu377dOV88Hqenp4fGxkbi8TidnZ1s3boVgI0bNzrjBVu3bqW9vd05fuPGjXR0dLB582ZisRibNm1yfo/Dhw+zZcuWKbhaF6qbQJDNZkkkEvT19eH1ep2uHLvytitUwzDwer2D7uqrE9QBQ1bC9uKyQqHgVO52X779Zec8soNBIBAY1GqwvyulnGPT6TTJZJJz587R2NiIZVk0NTWhlKJQKOB2u6fzUoo6t/9oLx//+q/IFSw8psF37ru1psFg69atPPjgg87jtWvX0tbWRltbm9M9s3//fqfSBti0aRNr1qxxKuhNmzaxfv161qxZQzweZ+XKlRw+fNgJEtW2b9/OmjVrBgWCRx99lI0bN9LW1kZnZ+egMgGsX7+ehx9+2AkymzdvZufOnaxbt47NmzezadMmVq1a5ZRp9+7drF27ll27dk3KdbqYuhks9ng8xGIx3G43mUyGZDJJX1+f0/cOpbt9r9dLJBKhoaGBhoYGYrEY0WiUcDjsfIVCISKRiPOa/XowGCQUChEOh4nFYk6el5aWFpqamgiFQvj9fmclYG9vL8eOHePYsWOcPHmSkydPcurUKU6cOMHx48dJpVIkk0my2Sw9PT2kUineeecduru7SSaTAE7XlRDT5Ved3eQKFpaGfMHiV51Dd7lOlxdeeMFpEQC0t7eze/du5/HGjRuHHLytnNXz+OOPs2rVqkHPd3R0XPRzK1sKsViMe++9d9hjOzs76ejocIIAwL333uuco7Gxkba2tkFlWrNmDZ2dnYN+l6lSNy2CQqFAf3//BbmB7Nk59gDywMAAPT09g9JCVN7N2y2BypaBZVnkcjmKxeKgxHT2nX6hUHAGegGn1eH1eikWi2QyGVKplHNue6wil8uRz+dJJBK80VPgjbiPy70D+M+ccYKPzBwS0+3WtiY8pkG+YOE2DW5ta6ppeXbs2OH83NnZSTwev6CPfsOGDWzfvp2NGzcOObWzra2Nnp4e5/menp5BLYhqGzduZP369SilWLNmDevXr7/o4PDu3buJxWKDKnW7C+li2tvb6ejoGLZlMlnqJhDkcjlOnTrldPvY3Tb2eAAwKHdQoVBwKuTqPEHV+xdUVuButxuv1+sM8AKD3ls5W8k+lz1+YI8L2OMFAwMDnDt3jldOD/CXvzYoWApT+fndfIJg8AQtLS2DyiPEdFi5uIHv3HfrjBkj6OzsZMuWLaxcuXJQd0+lTZs2cf/997Nx40Z2797NunXrLnh927ZtPPzwwzz++OM8/PDDF10HEI/H2bFjB/F4nH379rFlyxb2798/5HiCHZza2touqNCry1ErdRMIisUivz49wGvd/UT9Jv05i5Cp6M9rwm5FsqAJmJpUHkJuRV9W0xbKgda8mcgQ8igGLBdhryJdMAh7FH1Zi4jPIJVXxPwmqXyRqxo1+VyKX5/NEXJDf04TdEMqD1GfSaqoCHkgmTO4Zl5poPjX7+QJuYv05zQRj0GyAGGPoisR4fgpeP6kScGy0EBBw75zBscP9ZILn+XWK+ZjWZYktBPTauXihpoHANvKlSvp6uoasuK27/7tAdrh7sAbGxvZsGED+/btY8OGDSMuBnv00UedQeg1a9awZs0a1q5dO+SxdpfQd7/73bH+anR0dPDwww+P+X1jVTeBoONYL19+Lk3eAsiNeLwCDFX6XtAAGrhYf7yues9Qd+jnMwQqwKVKPxSt0tkvFICz2Yr3aAzgUH+Ag/2KPU+8wdc/7uNdy7wSCERdsvvxKyvueDxOU1OTMzPHfm3z5s2sX7+ePXv2XHCeXbt2ORX6aNldTTa7K8keLLbZwaKxsfGCcYLKc+zbt29Qt9XOnTtpb28fdPxUqZtAcOB4isIYutM1YOnKCnq4rhftvKZRWFqXQ8LI5y9quPhC5srzaK5uMIiaeX511oVGkS9qnj8aZ1VrbftohaiV9vZ2Nm7c6EzLbGxsZMuWLWzevPmCLqANGzawf//+Ie/2169fz8qVK4nFYs74wrp164advtnU1ERbW5vT5x+Px9m8eTOAMw3Uno5ql2HXrl1s3bqVffv20djYCDAokKxatYp9+/Y55+vs7Bw0/jGV6iYQ3NrWyPZfvE2+qIe5+x5MAa7ynKrh79jtI0vfS+8pfS9c9D2DWxxFPdyxunxejWko7r0uRGYgwwtnsxTLn3XjJX6ZOSTq2lCV9VB99bFYbMjnOzo66Ojo4PDhw4Oe37p1K5s3bx7y/NVTQ0f7+kjvm+pB4eHUTSBoX9TAn97Vwosn0wRMiA/k8ZInVVCEPYpkHoLlMYKwxyBVgGuaS/PzX+0ulscRIOI16M9p5z0xv0m6aBD1uejLFrnhkgBozcGTaYKmpj+niXpdpTEJj6I/a+E3LBLZAlc3uXG7TV7vsYj6TRIDBQKmRSJjEfUZHH7nDK2XtZDI5Lm60WRZzIXRGObet4/xRhzaF4S4ap7HGVyWrTOFGLtt27Y5d/OVHnzwwWH7/eeaugkEAwMDNNHH6ktLj03TjVIep2+9Mj2EPaPHnsFz4wLjgj74ygVj1XsYK6W49pJ5g85pz1Cyk8jZlXexWOSalmI5dYTfeY9hGBzkNNdeO49UKkWxWCQYDJLP57mmxU8gfYRoobS/QSwWc6auCiHGZu3atezevfuC6Z/2gq7p0NPTMy2fM5y6CQSBQMAZzLErdbvitFcC26uJ7dTQgHOn7Xa7nYofGLQmoDI1RKFQcCp8+3PsSt9ew2BPFbVVTlGtXPGstSaXy6GUorm5GcMw6OnpIRgM4nK5SKVS9Pb20tzcTLFYlBXGQozDunXr2L179wUpI2DkrpzJ0NHRwbZt29i3b98Fq6SnS90EAnvBWGWaCPt5m13p+3w+ZyPoylxEgLOpfeXiMnsBWWVwsNcKVOYV8nq9AM7iMnthmR1M7PPbn2cYBg0NDc4Wl0op+vv7ncCUy+U4ffo0bW1tsrBMiAmoVd88lAa8p2tQeDh1Ewg8Ho9z52xXmpV35pV7ANgtA/tOvvpOe6gFZXZQsJPb2QHE3tTesizy+TxKKWfvAfs4exVxLpdzymYHEL/f7wQYt9tNNBp1tqo8mjJ484003st6uf0q33RdSiHEHFM3gcA0TaLRKHC+q6byLroyA2hluojK9NR22ojKVkVlxlG7+yeXyzldRICTKroyW2kqlSKbzTqByb7L9/l8TlZSe5WyPQ5h71Ps8/k4Y4X4YboJK634xZNv8fVPBHn3VUEZJxBCjFndBAI7yVul6kAAgzelKRQKg6Zm2nf11ZvT2IHB/m4P+NoVun1M5Xs8Hg8+n88ZGLbHByoznVamrrZbEV6vl2g0yolCNxaqtJ7A0rxwpJfbrpgvgUAIMWZ1EwjsAVlbZeVrs/MOVQ7o2umg7Tt5u3Ku7NaBwfmG7M+zX7NbG3blbiecq84PZH+Gfby9c5m9d4J93sbGRq6MdbH3jC6tJ1CKGy8LUCwWneOEEGK06qbWcLlcTtdQ9b4ClUnmqu+o7QrZNE0CgYAzaDsS+7z251V2MQ2nestKO2hUi8ViXNFg8tGGtzmScnNLayPL53llwFgIMS51EwgsyyKdTg/7ut0Hb99RV84mGqkCH8pQQWWyBAIBIpEIi4PHieZPE8lZgzKaCiHEWNRNILCnhcLgtM1Dzeuf6TweD9Fo1Jl6au9n0NjYKCmphRBjVvNAoJR6EIgDPQBa650XfcP4P2fOLLgyDINYLOaMH2SzWeLxOAsWLJCU1EKIMatpIFBK7QLWa63j5ce9Sqnd9mMxvGg0it/vd2Y39fT0UCwWnammQtQTe8/gm2++mfb2djo7O2u6SGy2qVkgKLcEdlRV+islCIxOIBBwNr7P5XLE4/FBC9KEqCfr169n27ZtToqIpUuXDhrnAwbl+heD1XLS+cPAoB2ltdYX38BTODweD5FIBK/Xy6mCn39+Gw68HZdAIOpS9R7D+/fvv+CYoTawFyU1CQRKqRgQAxqVUuuUUmuUUg+WnxejYJomDQ0NnC4G+dHAFfw8EeP/eaqT/Ud7R36zEHNIR0fHBRvND7Wr165du6arSLNOrVoEqygNEMe01ju11ruB7UBtMy/NIkopwuEwJ4uh8yuMi5p9R6VVIES1zZs3OxlFxYVqOVgcA5yuIK11XCnVqJRq11p3VB6olNoIbAS4/fbbufPOO6eznDWTTCbZu3fvsK+n02marV4M5mNhYCiNJ36UvXtPS6qJEYx0bWe7aDRKf3//Bc97n/nPGGd+PaWf7ddQGMMMZqvlWrLv++K4Puupp57imWeeYd++fXzpS18CoKuri7/5m7/hxRdfpLW1laeeeoqzZ8/y1ltvOcf87u/+7qwcLygWi0P+u2YymQn9f65VILCnisaHeH4NMCgQaK23U2ox8Mgjj+h6CQR79+69aNBLp9O4XD8j2/EWRwc8vGtJA/euuZNwODzkimRx3kjXdrZ79dVXCYfDF77g9oBrav/sC8UC5lg+w+3BM1RZR+GTn/wk1157Lf39/XzhC19wnn/xxRcJhUKEw2HnmLfffnvQMbNRf3//kP+uPp+PFStWjPu8tQoEFxsUjk9XIWY7Oy314mCRaP4k0YKWFcbi4v7Vl6f8IwaGqazEzFWT/oNyS6BDKdVW9VIbsG/6SzQ7uVwuIpEIfr8fKG3Hae99IIQQo1XLjuRHAWfHaKVUO9BZPT4ghmcYBpFIBLfb7Sws6+vrG5TuWghxoc5OmaleqWaDxVrrneWsnPYGnU1a6+nZKXoOCYVCBINBlFJks1n6+vqc/RJkhbEQQxtqymk9q2mKianKK1RPvF4vgUAA0zQl1YSoWyNNDW1raxvUCpiNM4am0pi6hpRSS5RS9ymlHlVKPa6U+mel1NfKj+9WSkWmqqBiaKZpEolEME0Ty7Lo7e2VAWNRNzo6Onj00UfZt28f27dvB2Dr1q10dnayZcsWp/KPxWJs2rSJ7du3s3PnTslDVGVULQKl1D3AvUA3sJtSaog4pemejZTWBLQBW5VSDcB3tdbfm4Lyiioul4tYLIbX6yWdTpNMJiXnkKgb7e3t7NgxeB3qgw8+yIMPPnjBsUM9J0ouGgiUUlFKOYF+orXeMMxhifL3A8AT5ffdpZR6FHhUa903WYUVF7IHjL1eL2esIK90B1jQ1c3qiDTOhBCjM2wgKAeB9Vrrh8Z6Uq31HmCPUup+pdR3JRhMrWAwyFkd4kcDl2Ch2P9Pb/ONpibefVVQVhgLIUY0bC2htU5orb8+kZNrrR+TIDD1fD4f7+QCTs6hQhGeP9Ir3UNCiFEZ8+1i+S7/UaXUTeXHX6sYNF4y2QUUI3O73VzX4sWFRqFxKc2KBUGKxWKtiyaEmAXGM320B3hca51QSt0PtGmtPwCglLobODKJ5ROjYJomq5Y0cveRDg73G9ww38e18wPSIhBCjMp4AkFca20PEK8DtlS8lhjieDHF7AHjRYECkVyciBUhk8kQCoVqXTRRQ1prlBpDGlAxK01GFoHxjCRWfupaBucGkrwGNaCUIhKJOCuM8/k88XhcUk3UMZfLRT6fr3UxxDQoFAqY5sTWBo8nECwtLyz7MrDTHgxWSt03oZKICfH7/fh8PrTW5PP5QakmRP0Jh8P09ck8jXrQ39+Pz+eb0DnGHAi01o9Ragkc1lpvUEpFy0FhGXDh/nBiWni9XoLBIC6Xi0KhQDweJ5/Py4BxnWpsbKS3t5dz586Ry+WkZTgHaa1Jp9OcO3eO5ubmCZ1rXO0JrfVjSqnVSqkHyk/9g9b64IRKIibE7XYTiUTweDyk02ni8TjFYlFaBHXK6/WyaNEienp6OHLkyLTeEGQymQnfoYqhVV9br9fL/PnzJ3y9xxUIlFI/AVoprSYG+H2l1H6t9b0TKo0YNzvnkNvtRilFf38/+XxeAkEd83q9XHrppVx66aXT+rl79+6d0G5ZYnhTdW3HHAjKqSO2lFcPVz5/j1LqAa31VyatdGLUlFJOzqG11jM09KRJpdYQkVQTQogRjGewuLM6CABorZ8AuiZeJDFeoVAIv99PwSoyv3CM5w+flQFjIcSIxhUILvJafJzlEJPA5/NxVod4Nr+cKEn++8/eoeNYXAaMhRAXNa51BEPtO1B+Tlc990D1cWLqeL1e3s74eEtfBsAifUJyDgkhRjSeweLfB1YopapbBquAfUopex9iBawEZMxgmrjdblYsDPGtI6XBwWXGCdoXhKRFIIS4qPEEghilYNAzwnFNwMZxnF+Mk2EYrFrSxJuvFsn3u/it4JssaTSlRSCEuKjxBILNWusDIx8GSqnucZxfTEAkEqG1wU08GWOBdZJEIkFjYyOWZcneBEKIIY1nZfGwQaA6DfVoA4aYPH6/n0AgQLdqJFY85+QcklaBEGI4475FVEpFqr+AzSO+UUwpr9dLIBCg15hHg+6hP1HazF7GCYQQwxnPgrJ7gMcobWRv57jV5Z9bgU9NWunEmHm9XiKRCAl3M66iReHsYYrF26RFIIQY1njGCNq01o1DvaCU+uwEyyMmyM45dNhzCWTA03dEks8JIS5qPF1DHcO9oLX+swmURUwCe2+CdGABAKHsSVKplKwwFkIMa1KnkSilVk/m+cT4BINBXMEmkgSI5s+QSCQkEAghhjXmriGt9Z5y4jkojRPEyz/HgHuBmyelZGLcfD4ffr+fUzTjzif45dFeli4tDRhPdCcjIcTcM+YWQXkTmqWUBofnUdqQZln559hkFk6Mj8/n43QhwP5CKy2c4yv7cxx8JyEtAiHEkMZze/iC1vqhoV5QSr0wwfKISeDxeDgy4KFXL+BetZeI7uOFowluaZvYLkZCiLlpPGME8eFeKKeiFjVmmiY3L4ryll4IwHLjba5r8aK1li0LhRAXGE8g6K5eQWyTbKMzxy1Lm7l+fhiAdcGXWBwsorWWaaRCiAuMp2voc0CrUipGqXVgJ59rorSgTLKNzgCBQIBLmhoY6PWxxHqHRCIhqSaEEEMab/bRh7gw+6gqPy9mAL/fTygc5qzRzDzrDC/29lIsFqVFIIS4wKRmH62YVipqzOv1Eg6H6XHNZ3n+JRLx0k5l0iIQQlSb1OyjwF0TKIuYRG63m1AoRK/7Unxkof8EhUIBy7JkwFgIMcikrSwuJ6PbNFnnExNjp5pIBi4HIJQ6Rn9/vwwYCyEuMKFAoJRarZR6XClVBLYAQyajE7URiURIhxYDEM2eoK+vTwaMhRAXGM/K4iVKqS8rpXqAHUAnsEprvQwZLJ5RfD4fZriZfkI0Fk/T21vayF5aBEKISqMKBOWNZ+5TSu0DDgNRSuMBX9ZaP2SPG2itH5u6ooqx8vv9BINBTqhLCBXjvPhOn2xSI4S4wEUDgVIqqpT6CdBLqf//Ua21S2v9qXLlP2mjjkqpHZN1LlHi9Xo5lffz8/wVXMZpHnvTzYG3JROpEGKwi04f1VonlFLbgF1Ah9Z6T9Uhaoi3jZlSqh1YNxnnEucZhsHhpIsBfTk+ledyTvNc1yXcdsV8isWibGYvhABGsY7Azh9Ubh3cQ6kV0KG1PsLktQjaJuk8osqtrY1se6k0YHytOspVDTc54wRut7vGpRNCzASjviXUWie01k9orb8HKKXUXcC88qb1UHryprEWQCm1Tmu9c6zvE6Nzy9Jm3rOkgYJ28RHvQZpVUrqGhBCDjGuXEq11F9AF7FFKrVBKtVLKNfQgcMVoz6OUaqM060hMEb/fz7ULYnSfaqZVv8P+7m4KhQKmaaK1RqlJ6d0TQsxiE96uqjxofEApFWXsC8raR9MaUEptBDYC3H777dx5551jLudslEwm2bt374TOYVkWZ86c4YQ1jys5zLGjR/nVr36Fx+PB7XbX7TjBZFxbMTS5tlNnqq7tpO1bWB5Y3jza45VSa4Ddozz3dmA7wCOPPKLrJRDs3bt3UoLe/v376e9uJZh8mUZ3lmuuuYbm5mZ8Ph8ej2fiBZ2FJuvaigvJtZ06U3Vth70drOz7H60hZhUNeZ5yCmu01vGxfoYYu3A4TDJUGo+PDRwhlUpJJlIhhGPYFoHWuk8pdT+wqzxDaEzK4wb3aK2H2p9gY/mY9qr3PAjEyy0AMUkikQh9gUVooLlwkrNnz7Jw4UIJBEIIYOR1BI8ppe4vD+p+V2t9cKQTKqVWAPcCbw0TBNBabx3ifVuGel5MnN/vxx9tpkc10WKd4mB5wNjtdmNZVt2OEwghSkazjuCx8kDwBqXU5yitHegEujm/f/HS8leU0uKzR7XWiSkpsRgzv99POBzmnHkpzfm3+fExi/DRHt6zfIEsLBNCjG6wuFypPwbYQaGNUqbRNko7le2mlHdozJV/edB4ffnnbcAOrfWoBpHF6LjdbsLhMF2uJVyVf5kD5zS/eKqTr388xKpWUxaWCVHnxjxrqFzZ25vTXDA4PI7z7aYUSGQvgyli702wl6X8JnCtcZR/KV7PC0fjrFgUq3XxhBA1Jn0CdSIUCmHGSqkmblSHcRmwYkFIVhkLISZvHYGY2YLBIEsva+bM6Xnc6f41hcvu4qp5pTUEMk4gRH2Tv/46EQgECIVCdLsXcDVHaNIJBgYGAGQaqRB1TgJBnbA3sz/nayVECjNZ2roSJBAIUe8kENQJe8A4ES7lBGzOHaO7vJ5A9jEWor5JIKgjkUiEdLiVPCaXFN8hkUiQzWYBaRUIUc/Gs3l9pOpxq1LqHqXU6skrlpgKgUCAUKSBs65LudQqdQ2l02m01hIIhKhj42kRbKx8oLXuKm9Y87RS6u5JKpeYAoFAgGAwyFnvYlqsUzx70uC5t86glJJAIEQdm+yuocZJPp+YRPYK4zeMZXgocK6/j/+8t5v9R3uxLAutJ2vnUSHEbDLiOgI7zxCwllIuoTal1NohDm0Dtk1u8cRksgeM9xvXsB640TjMy8VWnuvsZuXiBorFIqYpS0uEqDejSTpXmWdoC6UtKoeq8Dsl0dzMFw6HmT9vPqcTMVYZr/MP1hquaS7lGpJAIER9GtNfvdZ6s1LqnvL2lGIWCofDXHdpkNNvL+Y9+Vf4WONpLvcvBKBQKOD1emtcQiHEdBvzGIHW+ompKIiYHh6Ph3A4TH+wjXnEadVv09vb66wnkHECIerPpA4WyxTSmc80TaLRKPHI1QBckusikUiQz+eBUqtACFFfxtUhXK7w26qejlHamezmCZZJTLFQKEQutozM2z4W5I/wUjJJKpUiEAg4O5cJIerHmAOBUurLlIJA5xAvxyZaIDH1wuEwPn+AU+5WLs8f45fJJIlEgpaWForFIlprlFK1LqYQYpqMp0Xwgtb6oaFeUEq9MMHyiGlgb115JnAFS+Kv8tK5Aq6uc7S2tmIYhsweEqLOjGeMID7cCzKQPDvYC8te9VxXeiJ9mq0vZHih8xwgeYeEqDfjCQTdSqklQ72glHpgYsUR08EwDMLhMPuKy0hrL6uM1ylY8MvOblwulwwYC1FnxtP+/xzQqpSKUWod9JSfbwJaga9MSsnElIpGoyxv9tNx9gpuM17BpTRLw6WWgJ2WWnYtE6I+jCcQxICHOB8AbKr8vJgFAoEA118WIvvOUpYn/5Hfa3idS90hstkspmlSKBTweDy1LqYQYhqMJxBsHm5lsVLq0QmWR0wTt9tNJBLhVNO1kPxH2vXL9PdfSSqVoqGhQQKBEHVkPCuLDyil7lZK/UQp9ab9vFLqPkk9MXu4XC7C4TCZ2BWkVYDL82+RLE8jtWcOySpjIerDeDamuR+4BdhMRVeQ1vrrsh/B7KGUIhqN4vX5Oe5ZxpJiFwPpNH19fbJrmRB1ZjyjgT1a64fKd/+9Va/JKqRZxO/3EwqFOB28hpBO8tbpHg6+kyCdTgOSbkKIejGeQFBZ+VdX/A0TKIuYZvY4wSHvTQAE0kf56oECzx0+I9NIhagj4wkEK5VSN5V/djqRy89JIJhFTNMkFArxSnEhndalvNd4iYIFLxyJUygUZC9jIerEmGcNaa3/TCn1uFJqBRBXSnVSyj3Uo7X+wKSXUEwZwzAIhUJc02TysxPXc6/rGYIqw+KAl0wmg9/vp1Ao4HK5al1UIcQUGteKIa31BuD9wHZgH/CQBIHZye/3c+PCCO7mq/CpPJ+N/pwWI0lfXx+GYTjpqYUQc9d4so8+Djyvtf4KpS0sxSzm8XgIhUJ4L7mGXNxLu3WIQ+mbSSaTaK2d7iFpFQgxd42nRbCLYQKAUioyseKI6eZ2uwkGg3gCYd7xXkVr/nUG0il6enqcaaTSKhBibhtPIDjM8IPCGydQFlEDdgI6r9fLychNhHSScPIwyWSS/v5+J92ELC4TYu4aT4qJDZRmDsUobU4TLz/fAKxEks7NKkopZz3BucaVWGe+jbuvi1dOt9OWTNLS0uJ0D8keBULMTeP5y15FaVWxJJ2bI7xeL6FQiH3WPPZZV7KcV3mwM0DL/LMsXLgQ0zTJ5/MSCISYo8bzl32/JJ2bW0zTJBKJ0JV0kSq287D777lEn+PQSRfvTyZpampyuodkC0sh5p7xjBE8PNwGNJJ0bnYyDINgMMj1l/jYo1cB8EHX81zmTpFKpbAsC5CUE0LMVTJrSKCUIhAIsHJxIx++7hKOqMv5hOdntBgp4vE4uVwOpZQEAiHmKJk1JIDSNNJoNMpVTW66G1awSL+Nq/84/f39pNNpDMOQ2UNCzFE1nTWklLIDx1JKaSru11rHh3+HmCqmaRIMBvH5fJxqvBV6vk9r+gCn4leRSqWIREqNvXw+LxvWCDHH1GzWkFJqo9Z6e8XjdcB+SkFBTDPDMPB6vYTDYRKRyznjXsiSzCv8r2MW2fA5PtjcjNvtlkAgxBw0nq6h+7XWe7TWB6q+OoBRzRpSSrVRVeFrrXcCjeWAIGrA6/USjUbxeDy86HsXC/VxDp/t45Gf9vJ85zkMw8CyLBkrEGKOGddWlRd5uXUMpxpqPKEHaBxbicRksdNS+3w+9hi3YWnFR1y/oGBpnuvqoVgsopQil8vVuqhCiEk0nqRz9w3zUgzYBHxvpHNorTsZesC5jVI2U1EDLpcLn89HKBRiflMz/9J7Letcz/I/ih9lWcQim80SCoXI5/OSiE6IOWQ8XUMPURoUXlbxtYpSWupt4y1IeeB4d7mLSdSIz+cjEomwvNnLucZbWKjOsbnxX2gxUmQyGWdRmbQKhJg7xjNYvEVrPdw6gnvGU4jymMEmrfXKYV7fSLkr6fbbb+fOO+8cz8fMOslkkr17907rZ1qWRTKZpLu7m7RaSAYvt6Sf5aevLqC3t5dQKIRpmliWhdvtxjDGtaVFzdXi2tYLubZTZ6qu7Xh2KLvYHgTVm9mP1hbgrot85nZKm+DwyCOP6HoJBHv37q1J0EskErzxxhucOHGCruxNLE93sC0bJuxr4Y725TQ0NJDL5TAMg0AgMO3lmwy1urb1QK7t1JmqazvZt3NtY32DUmoLsFnWD8wcdhI6r9fLc4HfwEOeaO8h/vSX/ew70kMmk8Hj8VAsFmVPYyHmgDEHAqXUPw/xtU8p9SalAeOxnGsjsK08eGw/t2asZRKTy05C5/V6ec66hletRXzCtZuCpfnl4XNOygmllLN5jRBi9hrPGEETcH/Vc3FKm9cnRnuScoW/ryoItI+jPGKSuVwuAoEAoVCIq5uS/N3ptfyp+xvcYrzB5Z7rnY3tPR4P2WyWQqEgKaqFmMUmNQ31aJUHh3eVf65+ebg8RmKaKKWcaaRXzfOQX7yC1Ak/nw/9gDeNVrq7u/H7/fh8PqdVIIFAiNnron+9Q2UTnYxU0+VWgCS2n8HsJHQ+n49l8yN0Jm7mmtTP+duuHrpVhKamJoLBIF6vl0wmQz6fx+1217rYQohxGGmMYC3QQWk20BZgUP+9UqpVKXWPUuruKSqfqBGXy0UwGHQq+58H1+DCYlHvz9n6QoZfvH6CgYEBTNPEMAxZVyDELHbRQKC1foJSAGjUWn9Ka/29qte7tNZPaK2/d5EVx2IWUkrh9XqJRCKYpsnL1hJ2Fdv5pGsXHivDC0fiDAwMUCgU8Hq9WJYlwUCIWeqigaB8p//d0QwCa62/LsFgbnG73UQiETweD9c2e9hW/DANKsm/MZ/hcl+G7u5uMpkMpmnicrnI5XKyX4EQs9BIXUONWuu+MZxP+v3nELt7KBQKcWWTm9uvWsJrxhV82vMDmq1uenp6SKVS5HI5vF4vWmuZTirELDRSIIiN8XzRcZZDzFA+n4+GhgYMw+D6y0Icn/9+olaCzDsdHHwnQW9vL9lsFsMwnP0K7D2OhRCzw0iBoGlaSiFmLHtxmc/nwzRNfh28lV9bi3nfwE/42sua5w6fJZVKkc1m8Xq9KKXIZDK1LrYQYgxGCgQ9o50RpJRajXQNzTlKKYLBILFYDK01b+f8/H+Fu2k1TvGvjWfpeKefeDxONpvFsiwn9YRsXiPE7DHSrKE/A35fKfW+ix2nlLqJUr6gP5vEsokZwuPxEIvFcLvdXD3P5BlW0WEt4w/M77HYnaC7u5v+/n4nB5FhGE7KaiHEzDea5aC/DzyulOoGdjB445hVwHpKu4ptmPziiZnAMAzC4TDRaJS2Yg8PvSvI02/czQOprSw4vYeOwN1Eo1H8fj9utxuv18vAwIAziCyEmNlGTDqnte7UWq8C9lDalKaj4ushSpvJ3Ky17prSkoqa8vv9NDQ04PF4WBYz8Cy4kZ9Z1/OB7I/520P9/OrN0ySTSTKZDIZhYJomuVxOspMKMQuMOvuo1nqr1nqZ1toAlmqtjfJj6Q6qA6ZpEg6HnbGCIymT/5r/N0RI8RnXTva/009PTw/ZbJZsNuvkIZIuIiFmvnHtRyB3//UpEAgQDofx+XxcPc/kLbWIvyuu5eOu3azQr3Hy5El6e3udloDP58OyLFlbIMQMNzv3GRQ14Xa7CYfDRCIRrmgw+U83mRxq+ShZV5Df7N/BP76e5qe/PkYymSSbzeJyuZy1Bfl8vtbFF0IMQwKBGDWllNMqCAQCLJ/n4a5lMZ6N3c2i/FtEzj3H1uczPPvKO2SzWWew2OVykclkZEqpEDOUBAIxJnb+oUiklKHc5/PxQ9canrOW8wXz72jSPfzLW2edFcf5fB6/3+9MKZVVx0LMPLKbiBgTe9OacDhMKBQinU5z7Xwfn3tnI//b8xCPur/B1/o+wzOHjvDhd4edLS39fj/pdJp0Ok0wGBxqQyIxy+36538inernjTffINFzptbFmRMCwTBrP/CvpvxzJBCIMfN4PM66gmw2y/J5Xj58XTP/cHQ9v5f7Dv/U90u2PH8noXAXH7zlamdrSzsYDAwM4Pf7JRjMMelUP7/1m7/B4gWNXHf99bUuzpzwwx//dFo+R7qGxJjZd/jRaJRQKIRhGNy4IMK+8Fr+pXgNj5jfYjHH+dnrp+nt7UUpxcDAAFBaj1AsFhkYGJBppULMEBIIxLi43W5CoZCzcY3H4+HaFh+fLfx70nj5H+6/YIkZ55VXXiGbzTrBwDAMfD6fBAMhZhDpGhLjZq82TqfTxONxblwYIZvL8Z3T9/EHya/ynu5/YI/1cUKhV7jpppucYBAIBPD5fGQyGdLpNIFAQLqJxLg88eQP6OmN03HgEOs++iHuWn3HmI954skfEItGh3xvvZBAIMbN5XLh9/uJxWLkcjlyuRw3LgjzQu5q/iJ+N5/he+w9vpifu36jtAjt6quxLMsZI/D7/QwMDJBKpfD7/bhcrlr/SmIW6ThwiNYli7nnox8CoHnBVZw9/vqYjonHEzz2jW/z2T/89PQVfAaSriExIfa+xuFw2ElDcTwf5L8XPsoPi7ew2fX3JE+9xtOHujh69CgAhULB2eIyEAgAkE6nyWaz0lU0x3zqP36W3/nEfdzy7vfzO5+4j4c//6VJO3dvb5zHvvlt53FjQ4yOA4fGdMz+jhdZc5GWwJ6nn6V5wVV0HDjEnqef5VP/8bN0dh2l48Ah52eAzq6j7Hn6WToOHJrU33G6SItATIhhGE4XUS6XI5vNcvOiKP90LM4D+U0s8pzhc8X/yf91+HOYpslvmyYtLS3A+amowWDQWYCWz+edTXDE7Lbn6Wf52l/+GfF4gv0dL46p6yUeT7Dje98f9vX1d3+Yu1bfMeicPb1x2lfcMOi4ix3TceAQK9tv5MDBwcGj+v0rV9zo/Lz76Z/yvSd/wAN/+GnWffRDPPaNb/Hon3yBx77xLTY/8BlisShdR46O+vecKeSvTUyYx+MhEAgQCoWwLIvrL3Pxx7cV+f9fsvh3fZ9lh+e/8Jj7z/ijY5/D5XLxgZUWLS0tzt2/1+t1Kv9sNsvAwACmaTqJ68TsZFfAe555lrveN3wQ+MpX/4rV77uDrf/tL7hr9W+w/u4PE4tFuf/ffXLUn/Xw57/EP3z7sTEfE4uNbnfdttbFADQ1NtBa/rmhIea8vv6ej/Cu97yf1e+7Y0zlnimka0hMikAgQDQaxev1YhgG7Ysb+PiNMeIqxifzD5HH5MuFrfz4lVPsOnCYU6dOUSgUnIpfa+10FXk8HgqFAqlUSnIUzQH79h8ctsKNxxMAtK+4gYaGBu7/d58cdeVse+LJH7D+no9ctMVRfcxj3/w2XUeO8sSTP2Bfx0F2P/1Tp5tnKJVlikUvLF9b62Ke+/lPWLP6Dj72yfvHVP6ZQFoEYlIopYhEIgwMDGBZFsVikVvamnm4WOTvX2ri48mH+Y7nUf7O/Sf8j5MPcDhUOmb+/PkUi0Vnm0uPx4PX68XtdpPJZMhkMk53kWHIfctsVNlV0tl1lD3PPAuUunf2d7zI4XL/ele57719xQ3E4wm+XtG3X+2+csDoOHCIFTfdQFvrYqcit+/ebUMdU3nXvm//Qdas/o0L3jcWX//mt3ngDz/NPR/9ED29ceLxxJgDWi1JIBCTxuVyOWMF9l3+bVdcglW02PL8Qn4n93m+4/lT/qh/C08d+/d0WhaZTIYFCxYAYFkWhULByU0UCASccYdUKoXX68Xj8dT4txRjEY8naF1yvoL93Be+xIN/9Bl6e+Ps+N73WX/3hzlw8BB3rb6DnU/+wOm/j8WiPDDCTJ6OA4f4wG+vp7HcRdPTG3dmBN3y7vfzkx/uoLPr6LDH2Oc4cPAl4ok+WlsXDxlEuo4c5Stf/Svu/uiH2P30sxzuOsrK9ht57JvfZn/Hi05weeLJH9C6ZDFtSxbPqiAAEgjEJPP5fMRiMfL5PMViEaUUt191KX9YOMbeo818rPv/5Rvuraw/++f8df9GuvpvZVU2y6WXXkooFMLv92NZljOd1OPxOGMHdhI70zRxuVy4XC4ZQ5jhYrEoj/7JFwY9Z1f2d3G+a2g82lfccMF0Udvzv/jJiMfYr//4fz9+0ddff/k553HlsV/7y/N7co0UtGY6aWuLSaWUIhwO09DQgFKKYrGIy+Xitisu4dKIl6O6hbtzX+SgXsYfZP8nvtd3sr/rHMePH6enp4e+vj5yuRzpdJpcLgecn5nk8/kAnBZHMpl09kYuFAoy9XQW+K9f+gKPffPbdBw45HQTHe46SjyeoKvr6EX76cXUkRaBmHQul4toNIplWfT29jr9/7ctbeKHR87SZwX5ZO4hHjH/lk+Z3+elo2/xnfinuGJRkZvbCuTzeUKhEFprisUiHo/H2eTG7XY7zxcKBefLZpombrdbWgszVFvrYtpaPznosb3Y62J35mJqSSAQU8LtdtPY2IhlWSQSCYrFIjdcFuZLqzU/fq2Xnx9X/HHhPg7qK/gv+m/4bPfn+ONT9/HTY7ewZlmYdy1twev1Eo1GKRQKGIaBx+PB7XajlMI0TWetwXCBobILyTAMCQw1Eo8n+J1P3E8sFmH9PR9x0j08+qXPz7q+9Mnyla/+FStuKnWRHTh4iNXvu+OCNRDTSQKBmDKmadLU1ARAIpFAa037ogaunR/gjq5zHDqV4Z3Ue/nQmaX8uftr/LXnz3ny7LvZcurjDKQHWLEoRiaToaGhAa/Xi2VZ5HI5Z9zArtgrA8PFWgt2UHC5XM65oNT1ZH+JyReLRYnFIjz4R59xKrvHvvltHv7CnwzqZ59OE8lRZOcmiidKA+FjrcB/87c38F+/9PnzYyWr7+CWd7+fv/6rr9QsGEggEFPK7XYTi8VQSpFMJsnlcoRCIW6/0s01LXEOvB3nq2cv56O5L/Jp8yk+5fo+q40D/O0r63g+t5brFwyQTqdpaGggGAzicrnI5XJOxlO32z2oAq9uLViW5UxnLRaLTuWfz+fJZrODyqqUcrqgxtK1pLWW1sYIDhx8aVAl19l5hKUTmK45ERPJURSPJ9hdXjENpUp9LF1a9iyk6gp/wz0f5rFvfrtmgVFugcSU83q9hEIhotGosz7A4/HQ0tLCrcvm87nbgty2wMtfFtfxr3Jf5hVrMZ+xvsUHXtvMC796hl+8doIjR45w4sQJEokE+XyeTCZDf38/yWTSGTTO5/MXDBgbhoFpmni9Xmf1cyAQcNJoB4NBJxuqy+Vy0mPb502lUs5mOnYaDHswO5lMOmVIpVJkMhln4LpYLKK1dr6GorUeFKjm6jaenV1HnSmk8XiCJ578AW1tS2o202YiOYp2fO/7gwJYLBZx8hCNJidRb2+c6BAL0qKxKF01HCiXFoGYcvam9/YddyKRIJPJYBgG0WiU2/x+Vi7O8cs3T/PUWwv4N71/zNrifh4y/54HBv6cl15r5Z/f/tf4Fq3k6pYADQ0NNDQ0EAgEyOfzF9yNezyeYbOZ2mWwxwzs99otAWBQl5JdkdvdTTY7wNjvLxaLI66Cto+92OwmpZRTtsrv9mt2eSzLuuBn+1j7d5kprZQDBw/R2rqYPU8/S+eRo3R2HrlgSulkmeocRU8/8yzRinGNhoYGenvjo85JtLL9xiFzEXV2Hrlo8rupJoFATAt7VzO7ourt7XVSSNi5hu66MUAodIZHftrLLmsVT+du4qOuX/Bp11M8MPDnHH71UvYe/QBvLHg3V17WRCgUoqGhgWg06qw/yOfz9Pf309/f76xQtruP7Mp7JJVdS9XsSny4SrayYq68w69sGVSObVT+bLcO7BZCZeAZ7ppWBgo4vygvm83idrvxeDw1H/vY/fSzTh/7XZS6U+yVt1/56l/R2rqYffsPEk/0sWb1Hezbf5D193yEj33yfv7nX5S6Sh775rf467/6b0ApY2jpvD+9IKBMV46iSvHE+bUQI+UkisWirLv7w84KatueZ37GT364Y9TlnmwSCMS0sbON2mkk4vE4vb29TpI5r9fL6htaiUVjfP+l0+zpSrOz+Bs8WXw3HzRe4D7zh/zfmf9F8q1/4OUT7+LnvjvwNC/n6pZSBtNLLrmE+fPn43K5yGQyziK0Si6XC6/X66w7GOtd80jH2y2OyVIZUOzyVn4NxW6d2F/DTamtbFHYXVMul+uCgfiJevqZZwf1fXcdOUpPb5xYLMqKm25w7rx7euPc89EPEYtGaV9xA61LFnPX6juIxxOsbP9vdHYdZf+BF52kdJUV8HjY+YcuNkBbfUw0FiVRsQiut7d30MrpkXISATz6pc/z9W9+2zlnZ9dRNtzz4ZrOoJJAIKadYRh4vV5aWloIBAJ0d3eTSqVIpVJks1mubvFx/QeW8qHj/fzo1W5+8lY/P7Bu5/u5W2lXb/Ex19P8dvqX3DrwU452t3DwyM28GlnF62op18zzcOPCCPPmzSMSiTh9//Yddz6fd/r8z549i8/nw+v1DqokR6pop9N4Aos9M8rr9TqpvUdqXdifZbcmbIZhOEHEZgek0ZRrqJXDnV1Hnbw/Q83WqQwMe55+1rnztyvO9//Wejbc82HuG+LOf6pzFK2/+8M8/IU/qfi8vjHN9Nnz9LPctfoOp7UApa6zB/7w085rtSCBQNSMvQrZ7/fT29tLOp12kszlcjmumufhyvdcwpqlYXa91cfuw0kOWldysHAFXyx8kg8Y+/mI6xd8MPtj3Od+yGkd49mTN/L8W1dzLngFva55XNvs4frLzg8K22MH+XzeGWS275grp5Has4/sxWxa6wmvRbDTbtgqP2sq1jkopZz8TPYdf+X4RGXAqwyWlQPd1YGhUmWQGKrsnZ1H2P6Nb3HTjdfRceBF2st96A/8p//AnqefpaEhirYuB8pdbpaGivI1NsS4a/UddJb71OPxBO0rbuAnP9zBnmee5Xc+cf8FM3YqcxRpyyqVq6psE81RtGb1Hex5upQ4z97ZbLQ5iRoaYtzy7vcDODOSurqO8pu/vYEVN11fs0CgarksXym1EegpP2zTWm8d6T2PPPKIfuSRR6a0XDPF3r17ufPOO2tdjGmhtSaVStHf3+9UPHaXSKFQWm38eneel05n8KkC3+hIkLdAo4mQ4i6jg9Wug7zXeImYSgHwhrWADutKuv2teBsWEfct5EjGS9Tn5kR3gncva+aKxlIQ8Hq9zp2uvTeCXUHagcL+bv9sDzrbQaKy68buq7cr4MogYP/NVVfKlYGnehaRHSyGGkie6jEAOzBU0lqTy+UGlfGf/vdTfPD97+W1115j+fLlF7yncjyjOig99f0f0RtP8Hv/9mPOcx9Z90m+/8TfOb/jk//4Q2KxqLO3wRNP/oDVd76XaDQyaCDeHmepHJOpnBxgl8GYBVuj/vDHP+Ujd29wHk+kTlBKfVFr/chQr9WsRWAHAa31zvLjNqXUNq31plqVSdSOUopQKITb7XamiNpdD4VCAcuyWBEocuOCMIVCgbZGH7ve6ufpI2n6rRBPWnfwpPVeXBS5Th3hNuMVbjVe5YOu54jkn4EzkNJeXtOLeNVahKEX8swLC3guMo+AP0SqqAiakNEmyyIa0+WiM+XiqgaDKxvdTkCwA4Bd8RiG4XQ/2YPTlX3v9vsAZ92DaZpO4LArfPvOO5VKobV2glPlAji7i8e+HvZ1s+/MK9dUWJY1aAbRUMGicjZU5e9jn9f+XvlVWWY7l5T9XC6fI5PJOt1vlQPkduWsDANXRblM06Svv5+DL75MPNHH2+8cZ8niRXR2HeXI0bfZ88zPQGue/P6P+L1/+zEOvvgyZ86cJRIJc+r0GTye0nTk6krfvm52q6YUiC1ADwoK1QP2lf8fq1uIqvoa2oFMKaicDDALFybWsmtok9Z6pf1Aa92plFpVw/KIGcDr9TJv3jz6+voYGBhw7tDtBWF2ZtLbrwqxqrWJ3zwW5+CJFCGPorMnx56uNIesZbxYXMpfFz+EwmKpOskNqpPrjU6uMY7xYdcviah06QMzkBzwcVTP55hu4R3dzMkzTZxgHietBvYfjXFpyE2LzyJdNAi4LDLaJGjq898tF8ui4PV46Ey6CPtcpPIQNDWpPFw338s1LX6nBWFX/JWVUGWrwm5ZmKbpVLiV7PfZLQy78q7us6+svCsrRzs42WUZ6jzVGV4LhQK5XM4JHHYAqCx/qUXX56QOd7lcaMAqn9/+N7QDmR3MTNPkP/z+74FSKODUqVP4fR52/2iHc81WrboJq1hk8aIFzmdff+1yeuNxVMXvatNaY2mNUdUKsM8HULQsqOryq2xh2eVzZoFpjWvQKnSFyzX0qnT7c0zTvKBraiw0pS5F+3qNZqxnPGoSCJRSMaBtiJd6lFJrtNa7p7lIYgYxDINYLIbX66W/v99pHdh93fadl9/v513LPNyyVDuVz52tfbx8OkvIa9DZk+PpIwN0WgvpYiHfL95BsaDRaObTyxXGcdrUSVrVKRar0yxTx3mfcRCfGrwewMorevJhunWEHh2mmwhxHaKXEAkdJEGQzjMBkvhJ6NL3lPaRxkcaL/94OM8N4TMsCFjklIew1yCrXSwNWaAUbybA77JIFxQhEwa0QcDQJPOagKlJFw2ujIHLZfJmAoImpAoQ9igGigZBNyTz4DeKpAqKiNcgXVBc1WigLc2vz+XxGQVSeVUKTgVF0K1J5mB5g4EyDF44U+qiv7m5dH3fiEPQpcngYnmDi+XN3kFByu7+slsvLpeLZDLJG6cSvHJWM+A+R4tP805fgeNJCzdF0gXNpb5S5XoqY+A1NAMFjcfQ5CyFzwVZS+E1NFlL4VGaTFEz31cKJGeybvwmZCyFV1lkigqvYZG1DPxuRU4b+FyanGVwaaBU1lMDLgJuxUARfIYmU6T8OQZ+N2SKCr8LskXFZaHSv/fxJPhNGChovC5NJg9eE7KF0vdMQZfLaHB5pNQaO5FWRPxuMgXwm4pU3iLkNckWIeRzkyloll8aRQFvnEkS8pgk80XCXpNUrkjANOjL5Ah6TdI5i+WXhMnmc/zzoWN0mR3E0wX8riJHT/bTcEUvKxc3TOrfXK1aBG2cHxuoFGfoACHqkN/vx+v1MjBQSjNRKBScbg77rtKunOz++9uuCHBLW6kyc7lc/OszA7x4Is11873kc3k6jicJGBYdR7L8qu8GflG8gXKPPQAKTRNJFhjnmEcvl6gemlWCZuI0qX6aVIKrOUbMSBIjiUuNPMaW1W4Gch4Gch4y2kMGD1k8ZHGTxc112k0OkzwmOe0mj4s8JnlcFDAp4KJ40iCLyaUYFHDhxaCIgR+DPAYmBlltoDBIYGCheLHTwFIGRa1Io7BQpMrJBPrL3184YaCBIgqN4penFSgoasXp0r02J48pjkfytPg0Ge0qVaRFhd9tkLEUCwKlu+WXO4/RH27B0opf9iVo9hY4mzOxdOnKApyldH5rFEOTmlIL4VxCA4riCMdWOs7I76nWVf4+lvXdR0/bnz+yfS+P/tjnywudX+s6yuvZiPN8Uvt55uu/4jv33TqpwaBWgaDxIq/Fqp8ojydsBLj99tvrZgA1mUyyd+/eWhdjRrD7yO00EnaXh83eBAcY1MUCsFxbFE6VqqIV3tKf+ZJFOd5dMHmr3yBgWKQtw7mjbg2aWMUWOnoXsLfXQ3GYv1yFRYgMUZUiSpqwSuMnQ5g0QZUlyAABsgRUFj9ZfOTwqxxe8vjI4VV5wqRpUgU85HFTxGPkcVPATRE3BUyKuClijCLgTKls+WsovaVvkVyY3zJfO/+8hcxLnKAfmm/xEe+3nMc/KN7KH+Q/w9/vfoH+pZO3W9+s+GfSWm8HtkNp1lC9BIJ6mjU0WnZAyOVyg/qoKxdFVfY/Vyeds4956aWX+O2brx30WuXq3kKhwBrgzZ4Cr3QXiPlNUgVFzG/Sl7WIeA36MkUiPhf9WYtVi6IoQ9Hxdj8Rr0EiUyTkMXjr3AA/ej1OoagH3QkqwFW+iS3qyrvECyv80rEWHiy0tnBRxKSICwsDC1f5y1DWoOdMNIYqtZoMNAqNC6t87w8GlvM8gKEsDMBAY5VfL7UJSnfXquJeufS85dyHKzTn8kf4zs+GvwdX5S+UrpwlysV60O33qPJ7hgqHaphrhho0G3VEdjlG+5bzv8/oPmc8xxashezJLXKeP6Gb8LgNPrbm5jnRIhhOrNYFEDObvRjNnu5Z2T0Eg1fLVg5q2uwZJHbKantQ1p5hUqlQKHB1S4Erm85P+7QsO9jYLZPSXgkuncDQBh9YZKC1BSiUgvdeFuA9Cz28fDZHzO+iPwcxv0kiU+TaZg9aW7x4Ik3A1CRzmnA5wPhNi2QOGgJuUnm4ep6bYrHIy2eyRLwukjmLiM+gPwdhr0EqXzo2macciArccImfQr7Ay2eyhNyKvpxFxOcimdOEPIpEOs+1zR6UodjblcbSmvcsdGMVLX59Lk/I1HTFi/z8RJGi1sNUwqXMlUqBddlKlII2X5quTICiLr12S3ORBYHSGEhbuBRMDvcpAi5NuqgIuRVpyyDsMcqPIV1QNATcpC0XN10WxDRNXjyZxqcKxNN5/C6L+ECp3zyVg6AHMpZJyA0DRYPlTSZozetxTaA8/hL0KNJ5CJbPH/YoUkVF2OMiVYBr5pkoFK/1FImWA37ApUnlNRGfi1RBEfW56M9pGvxuEtkiKy+P4HabHDqVYV7YR3/WojHkJT5QoCHgoTedo8Hvpied5ZYljVhWkee7eon63SQyBZpCXuIDeRoC3tKx5ffc2lZK3/6rzm7nuZjfpOPl13l47S1zZoxgH0N3DzUCHdNcFjFLjWfVrX3HH4lEWLx48aDAYQcVewaIHRjsGTP2WoDKXEJ2d5X9XOVGOPZ5ljfnuKLRdD6rNIPn/FTSVUuaBm2yUzkgWzn9MpfLsWpJ4YKFafa1qAyGSrnLr5hcNc/jLCyrXDhWuWjshsvCg6ayXjP//DqGNb1FXukulIJI1iLsNejPaSJeg2ROc+NlAbTWvHQqw3XzfRRPv4luaualUwNc2WBwZaPpTL21k+HZAd1+XLmQTSnl7E9t/55KKZbFQng8Hmcarp1HyQ7mlWs57Cmt9r/J+euinM+1bwDs4+ybg8pZXfZnV6bdqKa15v1jmBl067L5oz62usJfkDky6UEAahQItNZxpVSPUiqmtY5XvBSTGUNiKlXODfd6vSMeP7hyHTzV02bP77enV9pTJO332hUwMKiLyj6XXWnB4GmQlV1cgJNK257e6fF4UEo5n2tPNbUrx+rKvlgxjbOyFWWappNqo3I7UHvK6U0V18G+htXXwuVy8ZHy7/2zn3Xz7tuv4yMV8/Qr31PZHVcZ+KozqdpltafKBgIBZ23FaBfRVZ6z8t+/UuXNhH1zMZYbjJmQimSiatk1tIXSAPBWAKVUOyBBQMwowy02qmRXnn6/33musvKtTE9dmdW0erUwMKjir14NW90NZr/m8XgGtWwqWwv2nXJ1YKicVz9ZK5TthW0ej4dgMDji8fY1qgyadkU8WbvGjafVWI9qFgi01tuVUhuVUuvKT7XJqmIxVyilnABRPZ4Bg1MhVFaE1aor8ZE+066Mq1dAz0SV10jUVk0Hi8uzgYSY06pz3AylesC7cvaTnarCvlO2K/jq8QQhxmumzRoSoi5VV+aj6c6QACAmy+zLjiSEEGJSSSAQQog6J4FACCHqnAQCIYSocxIIhBCizkkgEEKIOieBQAgh6pwEAiGEqHNqpGXrM41S6uvAO7UuxzRZCeyvdSHmKLm2U0eu7dSZyLVdqLW+b6gXZl0gqCdKqX1a61W1LsdcJNd26si1nTpTdW2la0gIIeqcBAIhhKhzEghmNsnOOnXk2k4dubZTZ0qurYwRCCFEnZMWgRBC1DkJBEIIUedkY5oZSCm1EegpP2zTWm+tZXlmK6VUDNgArNVarx/idbnOE1C+fgBLgTbgfq11vOp1ub5jVPH/FiBG6fpu0Vp3VhwzqddWAsEMY/8Da613lh+3KaW2yX7OY6OUaqdUOfWUv1e/Ltd5ApRSGyu3mi3vPb6fUqUl13ditgCb7aCqlFpD6do2lB9P+rWVrqGZZ5P9DwxQvguQxTljpLXuKF/HzmEOkes8TkqpNsoVvq18LRvLAQHk+k7EKgZfq04gVm4pwBRcWwkEM0j5H/qCu1egp3xXICaBXOdJsXGI53ooBYMYcn3HTWu9Umu9u+KpNiCutY5P1bWVrqGZxe7KqBZn6H98MT5ynSegfAfaMMRLbcA+5PpOts3A/eWfp+TaSiCYWRov8lpsugpRB+Q6T7Jyv/VurXXHCHemsWkq0qxWvvNfA6ylNFBstxCm5P+uBAIhxISUxww2aa1X1rosc0V5oHinUmo3sEUpFascF5hsEghmh1itC1AnYrUuwCy1BbhrFMfFprgcc045IGxSSvUqpYab+AATvLYyWDyz7GPopl8j0DHNZZnL5DpPEqXUoKmOZXJ9x0kpFatYn1GpE7iXKbq2EghmkPIfU0/FNDFbrGoWgZgAuc6To1xhbata6LRGru+ErKHUwqoWA7qn6tpKIJh5tlAxNa+8MEr+eMZvuME1uc4TUB4Q3lcVBNorDpHrOz67Kc0ScpTHYBo5n3l00q+tZB+dgWRp/sSV/3jWUZp1sQbYChyuWg0r13kcytf28DAvN1SsiJXrOw4V/3ehNC10JVOcYkICgRBC1DnpGhJCiDongUAIIeqcBAIhhKhzEgiEEKLOSSAQQog6J4FAiBoYYkHQjD6vmNsk15CYlcqLaPZQWkjTCXRTWoIP8F2giVJa3jXAyso52LVWvbvXJNuglHq8KuWDEBclgUDMVo2UctxULhBbClC5uEYp9SDlhFzlvDixWm6XaKdrnqrza6232/l/puozxNwjXUNitoqN8q56O+c37PgusG3qinRx5W6bpdPQOtlVsWWkECOSQCDmtMoukvI+xrXMfrmBUjCaUuXkY/eOeKAQZRIIxGw1lu6VmZLsbO00BqKecs4aIUYkYwRiVhrLYGh50+82yt1CWuu15cHmLZSSej1KacwhBtystd5csd1iO9BZvTtUeeyho/yexpG6qYaazTORMpTHGuwupqHKsIvSQPlUDUqLOURaBKIulPvlN1c87qBUCbcBca317nJF26aU2lJ+vLs88PxY5bmUUjso7c9rv2fpKPrk2zhfcU+oDBX7A+8udwPtBpZWfV7nEM8JMSQJBKKexKse91AadK6soIcayHU2Aim3LNqruni+C4w0E6mR0hTXC8491jKUOZ9Xbh1Vjz3EOT9ILsRFSdeQqHfxIZ4bqsK2rQHiFd02UOqaGanSbRvms8ZchvIU0R1KKU2pNbBjiK6pHmSPYDFKEghEvesZ4rn4RY6PUeqvrx6A3jnEsdWfM9xuaWMqg1IqprVeX24hrAI2K6VWVq2PaGToloUQF5CuISHGpoPxdbnEmbw++4eh1CVUHidYO0SZYlw8oAnhkEAg5pLh7rjH+p7YcAeXWwI9Vfvz2gO4F7OP4QPImMowzOdV3/23AS+MUCYhAOkaEnNAub++nVL/PUqpw0BHZfdNeZB3C7CqXInuo3Rn3aaUelBrvbU882cdpTGADq317vI00TZgS3kmT2d5+umDSqlVlLt1Rpo+Wp7CGqsqd/t4ykBp/KCzYpwiVv7dKq1F0kyIUZI9i4WYJuUKffd0LCpTSu3QWq+f6s8Rc4N0DQkxfbYzDakfyi2FKU9lIeYOCQRCTJPyfP/D05D6YW31SmghLkYCgRDTqDyWMGWZQcvjH49O1fnF3CRjBELUQHktQHy2nFfMbRIIhBCizknXkBBC1DkJBEIIUeckEAghRJ2TQCCEEHVOAoEQQtQ5CQRCCFHn/g8ZVoyHXW9kpAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bs.plot_step_fit(bsa, chmap[1218])\n",
    "bs.plot_step_fit(bsa, chmap[1207])\n",
    "bs.plot_step_fit(bsa, chmap[1246])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "b6076f24-a479-4a57-9f3c-63edb568e21e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 900x360 with 2 Axes>,\n",
       " array([<AxesSubplot:xlabel='Re[$Z_\\\\mathrm{TES}$] (m$\\\\Omega$)', ylabel='Im[$Z_\\\\mathrm{TES}$] (m$\\\\Omega$)'>,\n",
       "        <AxesSubplot:xlabel='Freq (Hz)', ylabel='$Z_\\\\mathrm{TES}$ (m$\\\\Omega$)'>],\n",
       "       dtype=object))"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 900x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f.plot_ci_summary(d, 1246)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "14a8cb67-b5f2-4636-911a-80bb0d28220c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 432x288 with 1 Axes>, <AxesSubplot:>)"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bs.plot_steps(bsa, chmap[1207], nsteps=200)\n",
    "bs.plot_steps(bsa, chmap[1219], nsteps=200)\n",
    "bs.plot_steps(bsa, chmap[1246], nsteps=200)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47f48b89-f27d-445e-98c1-e8c6e7b557dd",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "8c0a3747-c68b-48a3-994e-65dafb0629da",
   "metadata": {},
   "outputs": [],
   "source": [
    "ts = d.bs.step_resp[rc, 0, 0]\n",
    "tmin = 0\n",
    "popts, pcov = curve_fit(f.exp_fit, ts[ts > tmin], step_avg[ts > tmin], p0=(.2, 1e-3, -0.2))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "9481cfe4-da69-4054-803d-d6a83d215cfa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0017134565465399601"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "popts[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "43aec92a-2801-4455-b809-39c1d0121fd8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.00161322, 0.00145902, 0.00188157, 0.0015861 , 0.00184254,\n",
       "       0.00144838, 0.0017044 , 0.00157655, 0.00194099, 0.00174875,\n",
       "       0.00167814, 0.00155201, 0.0016952 , 0.00134621, 0.00167742,\n",
       "       0.00284125, 0.00232028, 0.00210739, 0.00191592, 0.00148913,\n",
       "       0.00182071, 0.00149394, 0.00171566, 0.0016778 , 0.0104847 ,\n",
       "       0.00582807, 0.00208294, 0.00153428, 0.00172349, 0.00164098,\n",
       "       0.00246421, 0.0017769 , 0.00167051, 0.00149583, 0.00166066,\n",
       "       0.001399  , 0.00183294, 0.00146458, 0.00864143, 0.00298299])"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d.bs.taus[rc]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "cc9032f2-28fd-4c47-9636-7e3680484854",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0016997988999419207"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.median(d.bs.taus[rc])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "24be73e8-9549-4379-ad27-c2162589b57e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0015018656705378078"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d.tau_eff[rc]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "76de2e6b-87bf-4034-a90c-4406e2569d6b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<module 'figs' from '/home/jlashner/tex/Complex_Impedance_SPIE_2022/figs/figs.py'>"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "reload(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b27562b4-e68a-465e-9bc1-b1c56499e1bb",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "id": "c759a1f5-00cb-4b4b-8df6-12b1a2825a03",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0015018656705378078\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "reload(f)\n",
    "f.make_and_save_plots(d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "id": "62bc9d10-dd0c-49c3-903a-435cf04557ff",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 864x576 with 1 Axes>,\n",
       " <AxesSubplot:xlabel='Time (ms)', ylabel='Current ($\\\\mu$A)'>)"
      ]
     },
     "execution_count": 108,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "reload(f)\n",
    "f.plot_bs_step_avg_fit(d, rc, popts, tmax=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "id": "5cb20eca-00c2-4e3a-85a9-c96eb209c4cc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(40, 2, 218)"
      ]
     },
     "execution_count": 100,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d.bs.step_resp[rc].shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "144b5ba7-0ab0-403b-abd1-fd96af683680",
   "metadata": {},
   "outputs": [],
   "source": [
    "reload(f)\n",
    "popts = f.get_bs_avg_step_fit_popts(d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "d9600984-bef9-4811-9c73-09639df0ccdf",
   "metadata": {},
   "outputs": [],
   "source": [
    "nchans = len(d.bs.channels)\n",
    "taus = np.full(nchans, np.nan)\n",
    "for rc in range(nchans):\n",
    "    m = d.bs.edge_signs[d.bgmap[rc]] == -1a\n",
    "    \n",
    "    step_avg = np.nanmean(d.bs.step_resp[rc, m, 1, :], axis=0)\n",
    "    ts = d.bs.step_resp[rc, 0, 0]\n",
    "    if np.sum(ts > 0) < 3:\n",
    "        continue\n",
    "    if np.isnan1(step_avg).any():\n",
    "        continue\n",
    "    popts, pcov = curve_fit(f.exp_fit, ts[ts > tmin], step_avg[ts > tmin], p0=(.2, 1e-3, -0.2))\n",
    "    taus[rc] = popts[1]\n",
    "    \n",
    "\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "3fa85c89-49d3-408c-a591-d17bf5d9c002",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1246]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(<Figure size 864x576 with 3 Axes>,\n",
       " {'B': <AxesSubplot:label='B'>,\n",
       "  'A': <AxesSubplot:label='A', xlabel='Complex Impedance $\\\\tau_\\\\mathrm{eff}$ (ms)', ylabel='Bias Step $\\\\tau_\\\\mathrm{eff}$ (ms)'>,\n",
       "  'C': <AxesSubplot:label='C'>})"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "reload(f)\n",
    "f.plot_ci_bs_comparison(d, bs_taus=taus, sel=[[0, .7], [2, 2.1]])\n",
    "# f.plot_ci_bs_comparison(d, bs_taus=taus, sel=[[0, .7], [0, 1]])\n",
    "\n",
    "f.plot_ci_bs_comparison(d, q=0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "70b79ec8-25eb-40b3-bee0-416472ca3c4d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "eefbbec9-fee0-43cb-8ded-45192cfbd92e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "84204bc7-0613-4ac7-b2d9-970f57539202",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sodetlib as sdl"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "66db28a5-700c-4a18-82fd-49c84b8c356c",
   "metadata": {},
   "outputs": [],
   "source": [
    "am = f.AxisManager.load('../data/bsa_am.h5')\n",
    "chmap = sdl.map_band_chans(\n",
    "    am.ch_info.band, am.ch_info.channel,\n",
    "    d.bands, d.channels\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "529fde9e-bf1f-451f-b80a-3a9daa242f07",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f929d232ca0>]"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(am.signal[chmap][1269])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "de125c47-5f58-4441-b729-d0f3580b71c5",
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "module 'figs' has no attribute 's'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m/tmp/ipykernel_136262/2228583612.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mchmap\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0ms\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m: module 'figs' has no attribute 's'"
     ]
    }
   ],
   "source": [
    "chmap = f.s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fdafebeb-a667-4857-8805-7e57995b33ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "rc = 1207\n",
    "\n",
    "m = d.bs.edge_signs[d.bgmap[rc]] == -1\n",
    "step_avg = np.nanmean(d.bs.step_resp[rc, m, 1, :], axis=0)\n",
    "\n",
    "ts = d.bs.step_resp[rc, 0, 0]\n",
    "tmin = -.001\n",
    "tmin = 0\n",
    "popts, pcov = curve_fit(f.exp_fit, ts[ts > tmin], step_avg[ts > tmin], p0=(.2, 1e-3, -0.2))\n",
    "plt.figure(figsize=(20, 20))\n",
    "\n",
    "for i, (ts, sig) in enumerate(d.bs.step_resp[rc]):\n",
    "    if d.bs.edge_signs[d.bgmap[rc]][i] == -1:\n",
    "        plt.plot(ts, sig, alpha=0.15, color='grey')\n",
    "    \n",
    "ts = d.bs.step_resp[rc,10, 0]\n",
    "print(ts)\n",
    "plt.plot(ts, step_avg, '.')\n",
    "plt.plot(ts[ts>tmin], f.exp_fit(ts[ts>tmin], *popts))\n",
    "plt.figure()\n",
    "plt.plot(ts[ts>tmin], step_avg[ts>tmin] - f.exp_fit(ts[ts>tmin], *popts))\n",
    "print(popts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3a7e4c6d-2fb3-47e1-8ed0-34512b91f7c5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b97c5e39-9294-4cea-a177-3ddc4230422b",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figs/Untitled1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "50152d8c-7ae4-4feb-8f8a-0da4867dde7c",
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib widget"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "eed8944d-4720-4765-9ef1-8815c5a21fe8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "bedfde66-1936-4aac-8d5d-06d6e3fa7ae8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f09faaf0f40>]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "6e656b97788446f4b8b6be6763b66f9e",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot([0, 1], [1, 2])"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figs/analysis.py <==
from sotodlib.core import AxisManager, FlagManager
import os
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import numpy as np
import sys
sys.path.append('/home/jlashner/software/readout-script-dev/jlashner')
from matplotlib import cm
from sodetlib.operations.iv import IVAnalysis

import matplotlib.lines as mlines

data_path = '/home/jlashner/tex/Complex_Impedance_SPIE_2022/data'
dfile = '/home/jlashner/tex/Complex_Impedance_SPIE_2022/data/ci_bs_full.h5'
ivfile = os.path.join(data_path, 'iv_analysis.npy')

fit_labels = ['R', 'beta', 'L', 'tau']
fit_labels_tex = [
    r'$R$ (m$\Omega$)', 
    r'$\beta$', 
    r'$\mathcal{L}_I$',
    r'$\tau_I$ (ms)'
]


plt.style.use('../spie.mplstyle')
plt.rc('text.latex', preamble=r'\usepackage{euscript}')

def Ztes_fit(f, R, beta, L, tau):
    """
    Ztes equation from Irwin/Shaw eq 42 
    """
    return R * (1 + beta) \
        + R * L / (1 - L) * (2 + beta) / (1 + 2j * np.pi * f * tau)

def load_data():
    fname = os.path.join(data_path, dfile) 
    return AxisManager.load(fname)

def exp_fit(t, A, tau, b):
    return A * np.exp(-t / tau) + b


==> figs/figs.py <==
from sotodlib.core import AxisManager, FlagManager
import os
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import numpy as np
import sys
sys.path.append('/home/jlashner/software/readout-script-dev/jlashner')
from matplotlib import cm
from sodetlib.operations.iv import IVAnalysis

import matplotlib.lines as mlines
from scipy.optimize import curve_fit

data_path = '/home/jlashner/tex/Complex_Impedance_SPIE_2022/data'
dfile = '/home/jlashner/tex/Complex_Impedance_SPIE_2022/data/ci_bs_full.h5'
ivfile = os.path.join(data_path, 'iv_analysis.npy')

fit_labels = ['R', 'beta', 'L', 'tau']
fit_labels_tex = [
    r'$R$ (m$\Omega$)', 
    r'$\beta$', 
    r'$\mathcal{L}_I$',
    r'$\tau_I$ (ms)'
]

plt.style.use('../spie.mplstyle')
plt.rc('text.latex', preamble=r'\usepackage{euscript}')

def Ztes_fit(f, R, beta, L, tau):
    """
    Ztes equation from Irwin/Shaw eq 42 
    """
    return R * (1 + beta) \
        + R * L / (1 - L) * (2 + beta) / (1 + 2j * np.pi * f * tau)

def load_data():
    fname = os.path.join(data_path, dfile) 
    return AxisManager.load(fname)

def exp_fit(t, A, tau, b):
    return A * np.exp(-t / tau) + b

def get_ztes_r2(d):
    if '_ztes_rsquared' in d._fields:
        d.move('_ztes_rsquared', None)
    d.wrap_new('_ztes_rsquared', ('dets', ), cls=np.full, fill_value=np.nan)
    for i in range(len(d.channels)):
        ztes = d.Ztes[i]
        zfit = Ztes_fit(d.freqs, *d.fit_x[i])
        sst = np.sum(np.abs(ztes - ztes.mean())**2)
        sse = np.sum(np.abs(ztes - zfit)**2)
        r2 = 1 - sse / sst
        if r2 >=0:
            d._ztes_rsquared[i] = r2
    d.move('_ztes_rsquared', 'ztes_rsquared')

def get_L(d, fmin=10, fmax=500):
    m = (fmin < d.freqs) & (d.freqs < fmax)
    if '_L' in d._fields:
        d.move('_L', None)
    d.wrap_new('_L', ('dets',))
    for rc in range(len(d.channels)):
        slope, offset = np.polyfit(2*np.pi*d.freqs[m], d.Zeq[rc, m].imag, 1)
        d._L[rc] = slope
    d.move('_L', 'L')

def set_flags(ds):
    flags = FlagManager(ds.dets, ds.samps)
    flags.wrap_dets('tau_too_high', ds.tau_eff > 6e-3)
    flags.wrap_dets('tau_too_low', ds.tau_eff < 0)
    flags.wrap_dets('r2_too_low', ds.ztes_rsquared < 0.8)
    flags.wrap_dets('Rfit_too_low', ds.fit_x[:, 0] < 0.5e-3)
    flags.wrap_dets('beta_I_too_high', ds.beta_I > 10)

    flags.wrap_dets('latched_det', ds.beta_I > 10)

    if 'flags' in ds._fields:
        ds.move('flags', None)
    ds.wrap('flags', flags)

    bs = ds.bs
    nchans = len(bs.channels)
    bs_taus = np.full(nchans, np.nan)
    flags = FlagManager(ds.dets, ds.samps)
    for i in range(nchans):
        m = bs.edge_signs[bs.bgmap[i]] < 0
        bs_taus[i] = np.nanmedian(bs.taus[i, m])
    bs_taus = np.nanmedian(bs.taus, axis=1)
    flags.wrap_dets(
        'tau_too_high', bs_taus > 6e-3
    )
    flags.wrap_dets(
        'tau_std_too_high', np.nanstd(bs.taus, axis=1)*1000 > 50
    )

    if 'flags' in bs._fields:
        bs.move('flags', None)
    bs.wrap('flags', flags)

def flags_to_chan_mask(f):
    m = np.array([
        len(x.ranges())==0 for x in f.reduce()
    ], dtype=bool)
    return m


def plot_ci_circ(ds, rc, ax=None, x=None, write_text=True):
    if ax is None:
        fig, ax = plt.subplots(figsize=(16, 10))
    else:
        fig = ax.figure

    ztes = 1000 * ds.Ztes[rc]
    fs = np.linspace(0, np.max(ds.freqs), 1000)
    if x is None:
        x = ds.fit_x[rc]
    zfit = 1000 * Ztes_fit(fs, *x)

    ax.scatter(np.real(ztes), np.imag(ztes), c=np.log(ds.freqs), marker='.')
    ax.plot(np.real(zfit), np.imag(zfit), color='black', ls='--', alpha=0.6)
    ax.set_xlabel(r'Re[$Z_\mathrm{TES}$] (m$\Omega$)', fontsize=16)
    ax.set_ylabel(r'Im[$Z_\mathrm{TES}$] (m$\Omega$)', fontsize=16)

    ## Param summary
    txt = '\n'.join([
        r'$\tau_\mathrm{eff}$ = ' + f'{ds.tau_eff[rc]*1000:.2f} ms',
        r'$R_\mathrm{fit}$ = ' + f'{x[0]*1000:.2f} '+ r'm$\Omega$',
        r'$\beta_I$ = ' + f'{x[1]:.2f}',
        r'$\mathcal{L}_I$ = ' + f'{x[2]:.2f}',
        r'$\tau_I$ = ' + f'{x[3]*1000:.2f} ms',
        r'$r^2$ = ' + f'{ds.ztes_rsquared[rc]:.2f}',

#        'Rfit', 'r^2', 'beta_I', 'L_I', 'tau_I'
    ])
    if write_text:
        ax.text(0.05, 0.05, txt, transform=ax.transAxes, fontsize=12,
                bbox=dict(facecolor='white', alpha=0.8, edgecolor='black'))
    return fig, ax

def plot_ci_im_re(ds, rc, ax=None, x=None):
    if ax is None:
        fig, ax = plt.subplots(figsize=(10, 6))
    else:
        fig = ax.figure

    ztes = 1000 * ds.Ztes[rc]
    fs = np.linspace(0, np.max(ds.freqs), 10000)
    if x is None:
        x = ds.fit_x[rc]
    zfit = 1000 * Ztes_fit(fs, *x)

    ax.plot(ds.freqs, np.real(ztes), '.', color='C0', label='Real')
    ax.plot(ds.freqs, np.imag(ztes), '.', color='C1', label='Imag')
    ax.plot(fs, np.real(zfit), color='C0', alpha=0.8, ls='--')
    ax.plot(fs, np.imag(zfit), color='C1', alpha=0.8, ls='--')
    ax.set(xscale='log')
    ax.set_xlabel("Frequency (Hz)", fontsize=16)
    ax.set_ylabel(r"$Z_\mathrm{TES}$ (m$\Omega$)", fontsize=16)
    ax.legend()

    return fig, ax

def plot_ci_summary(ds, rc, x=None, write_text=True, figscale=5):
    """
    Plots CI Circ and Re/Im plots
    """
    dims = np.array([2.5, 1])
    fig, axes = plt.subplots(1, 2, figsize=figscale*dims)
    plot_ci_circ(ds, rc, ax=axes[0], x=x, write_text=write_text)
    plot_ci_im_re(ds, rc, ax=axes[1], x=x)
    return fig, axes

def plot_bs_steps_all(ds, rc, steps=None, ax=None, idx=None):
    bs = ds.bs
    nsteps = bs.bias_step.count
    if steps is None:
        steps = np.arange(nsteps)
    steps = np.atleast_1d(steps)

    if ax is None:
        fig, ax = plt.subplots(figsize=(12, 8))
    else:
        fig= ax.figure

    for i, (ts, sig) in enumerate(bs.step_resp[rc, steps]):
        l1, = ax.plot(ts*1000, sig, alpha=0.2, color='grey', label="Meas", marker='.')
        m = ts > 0
        fit = exp_fit(ts[m], *bs.popts[rc, i]) 
        l2, = ax.plot(ts[m]*1000, fit, color='C0', alpha=0.4, label='Fit')

    ax.legend(
        handles=[
            mlines.Line2D([], [], color='grey', label='meas'),
            mlines.Line2D([], [], color='C0', label='fit')
        ]
    )

    ax.set_xlabel("Time (ms)", fontsize=14)
    ax.set_ylabel("Bias Step Response (pA)", fontsize=14)

    return fig, ax

def plot_bs_tau_hist(ds, rc, ax=None):
    bs = ds.bs
    bins = np.logspace(-1, np.log10(20), 40)
    
    if ax is None:
        fig, ax = plt.subplots()
    else:
        fig = ax.figure

    m = bs.edge_signs[bs.bgmap[rc]] < 0
    ax.hist(bs.taus[rc, m]*1000, bins=bins, label='step down', alpha=0.7)

    m = bs.edge_signs[bs.bgmap[rc]] > 0
    ax.hist(bs.taus[rc, m]*1000, bins=bins, label='step up', alpha=0.7)

    ax.legend()
    ax.set(xscale='log')

def plot_bs_summary(ds, rc):
    plot_bs_steps_all(ds, rc)

def plot_full_summary(ds, rc):
    fig, axes = plt.subplots(2, 2, figsize=(16, 12))
    plot_ci_circ(ds, rc, ax=axes[0, 0])
    plot_ci_im_re(ds, rc, ax=axes[0, 1])
    plot_bs_steps_all(ds, rc, ax=axes[1, 0])
    plot_bs_tau_hist(ds, rc, ax=axes[1, 1])
    b = ds.bands[rc]
    ch = ds.channels[rc]
    bg = ds.bgmap[rc]
    fig.suptitle(f"Band {b}, Channel {ch}, Bias Group {bg}", fontsize=24,
                 y=0.94)

def plot_zeq(d, rc, imin=0):
    zeq = d.Zeq[rc] * 1000
    fs = d.freqs
    fig, ax = plt.subplots(figsize=(10, 6))
    m = np.ones_like(fs, dtype=bool)
    m[:imin] = 0
    ax.plot(fs[m], zeq.real[m], '.', label='Real')
    ax.plot(fs[m], zeq.imag[m], '.', label='Imag')
    # ax.set(xscale='log')

    ax.set_xlabel("Frequency (Hz)")
    ax.set_ylabel(r"$Z_\mathrm{eq}$ (m$\Omega$)")
    ax.legend()

    return fig, ax

def plot_vth(d, rc, imin=0):
    vth = d.Vth[rc]
    fs = d.freqs
    fig, ax = plt.subplots(figsize=(10, 6))
    m = np.ones_like(fs, dtype=bool)
    m[:imin] = 0
    ax.plot(fs[m], vth.real[m], '.', label='Real')
    ax.plot(fs[m], vth.imag[m], '.', label='Imag')
    ax.set_xlabel("Frequency (Hz)")
    ax.set_ylabel(r"$V_\mathrm{th}$ (pV)")
    ax.set(xscale='log')
    ax.legend()

    return fig, ax

def plot_Ites(d, rc):
    bg = d.bgmap[rc]
    fs = d.freqs

    fig, axes = plt.subplots(1, 2, figsize=(16, 6))
    labels = ['transition', 'superconducting', 'overbiased']
    for i, s in enumerate([d, d.sc, d.ob]):
        mag = np.abs(s.Ites[rc])
        phase = np.unwrap(np.angle(s.Ites[rc]))
        if np.abs(phase[0] + np.pi) < 0.5:
            phase += 2*np.pi
        axes[0].plot(fs, mag, '.', label=labels[i])
        axes[1].plot(fs, phase, '.', label=labels[i])
    axes[0].set(xscale='log', yscale='log')
    axes[1].set(xscale='log', yscale='linear')
    fontsize=14
    axes[0].set_ylabel(r'$|I_\mathrm{TES}|$ (pA)', fontsize=fontsize)
    axes[0].set_xlabel(r'Frequency (Hz)', fontsize=fontsize)
    axes[1].set_ylabel(r'angle($I_\mathrm{TES}$) (rad)', fontsize=fontsize)
    axes[1].set_xlabel(r'Frequency (Hz)', fontsize=fontsize)
    axes[0].legend()
    axes[1].legend()
    return fig, axes

def plot_transfers(d, rc):
    bg = d.bgmap[rc]
    fs = d.freqs

    fig, axes = plt.subplots(1, 2, figsize=(16, 6))
    labels = ['transition', 'superconducting', 'overbiased']
    for i, s in enumerate([d, d.sc, d.ob]):
        mag = np.abs(s.Ites[rc])/s.Ibias[bg]
        phase = np.unwrap(np.angle(s.Ites[rc]))
        if np.abs(phase[0] + np.pi) < 0.5:
            phase += 2*np.pi
        axes[0].plot(fs, mag, '.', label=labels[i])
        axes[1].plot(fs, phase, '.', label=labels[i])
    axes[0].set(xscale='log', yscale='log')
    axes[1].set(xscale='log', yscale='linear')
    axes[0].legend()
    axes[1].legend()

def plot_hist_rfrac(d, make_cuts=True, ax=None):
    if ax is None:
        fig, ax = plt.subplots()
    else:
        fig = ax.fig
    m = np.ones_like(d.channels, dtype=bool)
    if make_cuts:
        m &= flags_to_chan_mask(d.flags)

    Rfrac = d.fit_x[:, 0] / d.Rn

    ax.hist(Rfrac[m], bins=30, range=(0, 1))
    ax.set_xlabel("Rfrac")
    return fig, ax

def plot_hist_ci_taueff(d, make_cuts=True, ax=None, bg=None):
    if ax is None:
        fig, ax = plt.subplots()
    else:
        fig = ax.fig
    m = np.ones_like(d.channels, dtype=bool)
    if make_cuts:
        m &= flags_to_chan_mask(d.flags)

    ax.hist(d.tau_eff[m] * 1000, bins=30)
    return fig, ax

def plot_hist_ci_taueff_joy(d, make_cuts=True, ax=None, bg=None):
    if ax is None:
        fig, ax = plt.subplots()
    else:
        fig = ax.fig
    m = np.ones_like(d.channels, dtype=bool)
    if make_cuts:
        m &= flags_to_chan_mask(d.flags)

    nbins=40
    bins = np.linspace(0, 6, nbins + 1)
    hists = np.zeros((12, nbins))
    xs = bins[1:]
    for bg in range(12):
        m2 = m & (d.bgmap == bg)
        hists[bg] = np.histogram(d.tau_eff[m2]*1000, bins=bins)[0]

    hists /= np.max(hists)
    hists *= 4
    offset = 1
    for bg in range(12):
        plt.plot(xs, hists[bg]+bg*offset)

    return fig, ax

def plot_hist_beta(d, make_cuts=True, ax=None):
    if ax is None:
        fig, ax = plt.subplots()
    else:
        fig = ax.fig
    m = np.ones_like(d.channels, dtype=bool)
    if make_cuts:
        m &= flags_to_chan_mask(d.flags)

    ax.hist(d.fit_x[m, 1], bins=30, range=(0, 4))
    ax.set_xlabel(r'$\beta$')

    return fig, ax

def plot_hist_LI(d, make_cuts=True, ax=None):
    if ax is None:
        fig, ax = plt.subplots()
    else:
        fig = ax.fig
    m = np.ones_like(d.channels, dtype=bool)
    if make_cuts:
        m &= flags_to_chan_mask(d.flags)

    ax.hist(d.fit_x[m, 2], bins=30, range=(-100000, 100))
    ax.set_xlabel(r'$\mathcal{L}_I$')
    return fig, ax

def plot_hist_tauI(d, make_cuts=True, ax=None):
    if ax is None:
        fig, ax = plt.subplots()
    else:
        fig = ax.fig
    m = np.ones_like(d.channels, dtype=bool)
    if make_cuts:
        m &= flags_to_chan_mask(d.flags)

    ax.hist(d.fit_x[m, 3]*1000, bins=30, range=(-5, 1))
    ax.set_xlabel(r'$\tau_I$ (ms)')
    return fig, ax

def plot_degen(d, make_cuts=True):
    npars = 4
    sp = 0.2
    fig, axes = plt.subplots(
        npars, npars, figsize=(16, 12),
        gridspec_kw={'hspace': sp, 'wspace': sp},
    )
    # par ordering: Rtes, beta, L, tau
    scales = np.array([1e3, 1, -1, 1000])
    rngs = np.array([
        [0, 10],     # Rtes
        [-1, 4],         # beta
        [-1000, 100000],   # LI
        [-5, 1], #tau_I
    ])

    m = np.ones_like(d.channels, dtype=bool)
    if make_cuts:
        m &= flags_to_chan_mask(d.flags)

    for i in range(4):
        for j in range(4):
            ax = axes[j, i]
            ax.grid(False)
            if i == j:
                axes[i, j].hist(
                    scales[i]*d.fit_x[m, i],
                    range=rngs[i], bins=30
                )
            elif i >= j:
                ax.set_visible(False)
            else:
                ax.scatter(
                    scales[i]*d.fit_x[m, i], 
                    scales[j]*d.fit_x[m, j], 
                    marker='.', alpha=0.3, s=10
                )
                ax.set(xlim=rngs[i], ylim=rngs[j])

            if j != 3:
                ax.set_xticklabels([])
            else:
                ax.set_xlabel(fit_labels_tex[i], fontsize=14)

            if (i != 0) or (j == 0):
                ax.set_yticklabels([])
            else:
                ax.set_ylabel(fit_labels_tex[j], fontsize=14)

    return fig, axes

def plot_ci_bs_comparison(ds, sel=None, q=0.2, tau_range=(0.37, 1.1),
                          show_text=False, ax=None, separate_det_type=True,
                          bs_taus=None):
    sp = 0.1
    fig, axes = plt.subplot_mosaic(
    """
    BBB.
    AAAC
    AAAC
    AAAC
    """, 
        figsize=(12, 8), gridspec_kw=dict(hspace=sp, wspace=sp))

    ax = axes['A']

    bs = ds.bs

    m = np.ones_like(ds.channels, dtype=bool)
    m &= flags_to_chan_mask(ds.flags)
    m &= flags_to_chan_mask(ds.bs.flags)

    if bs_taus is None:
        ys = np.nanquantile(bs.taus, q, axis=1)[m] * 1000
    else:
        m &= bs_taus <= 6
        ys = bs_taus[m] * 1000
    xs = ds.tau_eff[m]*1000

    is_90 = ((ds.bgmap[m] // 2) % 2) == 0
    is_optical = ds.bgmap[m] < 4

    if separate_det_type:
        mm = is_90 & is_optical
        h0 = ax.scatter(xs[mm], ys[mm], marker='.', alpha=0.4, color='C0')
        mm = ~is_90 & is_optical
        h1 = ax.scatter(xs[mm], ys[mm], marker='.', alpha=0.4, color='C1')
        mm = is_90 & ~is_optical
        h2 = ax.scatter(xs[mm], ys[mm], marker='.', alpha=0.4, color='C2')
        mm = ~is_90 & ~is_optical
        h3 = ax.scatter(xs[mm], ys[mm], marker='.', alpha=0.4, color='C3')
        handels = [h0, h1, h2, h3]
        labels = [
            "90 GHz Optical", "150 GHz Optical", 
            "90 GHz Dark", "150 GHz Dark",
        ]
        ax.legend(handels, labels, fontsize=16, loc='lower right')
    else:
        ax.scatter(xs, ys, marker='.', alpha=0.4)

    lim = np.array([np.nanmin(np.array([xs, ys])),
                    np.nanmax(np.array([xs, ys]))])
    ax.plot(lim, lim, ls='--', color='black', alpha=0.8)

    if sel is not None:
        sel = np.array(sel)
        sel_mask = (
            (sel[0, 0] < xs) & (xs < sel[0, 1]) \
          & (sel[1, 0] < ys) & (ys < sel[1, 1])
        ) 
        print(np.where(m)[0][sel_mask])
        ax.add_patch(
            Rectangle(sel[:, 0], *np.diff(sel, axis=1),
            facecolor='none', edgecolor='black', ls='--', lw=2),
        )
    ax.set_xlabel(r"Complex Impedance $\tau_\mathrm{eff}$ (ms)")
    ax.set_ylabel(r"Bias Step $\tau_\mathrm{eff}$ (ms)",)

    disp_chans = len(xs)
    tot_chans = len(ds.channels)
    txt = f"{disp_chans} / {tot_chans} chans shown displayed"
    if show_text:
        ax.text(0.05, 0.90, txt, transform=ax.transAxes, fontsize=16)

    nbins = 40
    ax = axes['B']
    if separate_det_type:
        mm = is_90 & is_optical
        ax.hist(xs[mm], bins=nbins, alpha=0.4)
        mm = ~is_90 & is_optical
        ax.hist(xs[mm], bins=nbins, alpha=0.4)
        mm = is_90 & ~is_optical
        ax.hist(xs[mm], bins=nbins, alpha=0.4)
        mm = ~is_90 & ~is_optical
        ax.hist(xs[mm], bins=nbins, alpha=0.4)
        ax.set_yticks([25, 50])
    else:
        ax.hist(xs, bins=nbins)
        ax.set_yticks([50, 100])

    ax.set_xlim(axes['A'].get_xlim())
    ax.set_xticklabels([])

    ax = axes['C']
    if separate_det_type:
        mm = is_90 & is_optical
        ax.hist(ys[mm], bins=nbins, alpha=0.4, orientation='horizontal')
        mm = ~is_90 & is_optical
        ax.hist(ys[mm], bins=nbins, alpha=0.4, orientation='horizontal')
        mm = is_90 & ~is_optical
        ax.hist(ys[mm], bins=nbins, alpha=0.4, orientation='horizontal')
        mm = ~is_90 & ~is_optical
        ax.hist(ys[mm], bins=nbins, alpha=.4, orientation='horizontal')
        ax.set_xticks([25, 50])
    else:
        ax.hist(ys, bins=nbins, orientation='horizontal')
        ax.set_xticks([50, 100])

    ax.set_yticklabels([])
    ax.set_ylim(axes['A'].get_ylim())

    return fig, axes

# (bg // 2) % 2 == 0 --> 90
# (bg // 2) % 2 == 1 --> 150


def plot_iv_psats(iva: IVAnalysis):
    iva.p_sat
    pass

def get_bs_avg_step_fit_popts(d):
    nchans = len(d.bs.channels)
    taus = np.full(nchans, np.nan)
    p0 = (0.2, 1e-3, -0.2)
    tmin = 0
    popts= np.full((nchans, 3), np.nan)
    for rc in range(nchans):
        m = d.bs.edge_signs[d.bgmap[rc]] == -1
        step_avg = np.nanmean(d.bs.step_resp[rc, m, 1, :], axis=0)
        ts = d.bs.step_resp[rc, 0, 0]
        if np.sum(ts > 0) < 3:
            continue
        if np.isnan(step_avg).any():
            continue
        popts[rc], pcov = curve_fit(exp_fit, ts[ts > tmin], step_avg[ts > tmin],
                                    p0=p0)
    return popts

def plot_bs_step_avg_fit(d, rc, popts, tmax=10):
    steps = d.bs.step_resp[rc]
    step_avg = np.nanmean(steps[:, 1, :], axis=0) 
    ts_avg = np.nanmean(steps[:, 0, :], axis=0) 
    fig, ax = plt.subplots(figsize=(12, 8))
    fig.patch.set_facecolor('white')
    m = ts_avg*1000 < tmax
    for i, (ts, s) in enumerate(steps):
        if d.bs.edge_signs[d.bs.bgmap[rc]][i] >0:
            continue
        ax.plot(ts[m]*1000, s[m], color='grey', alpha=0.15)
    ax.plot(ts_avg[m]*1000, step_avg[m], '.')
    m &= ts_avg > 0
    ax.plot(ts_avg[m] * 1000, exp_fit(ts[m], *popts[rc]), lw=2)
    ax.set_xlabel("Time (ms)", fontsize=24)
    ax.set_ylabel("Current ($\mu$A)", fontsize=24)
    return fig, ax


def save_fig(fig, name):
    pdir = os.path.dirname(__file__)
    fig.savefig(os.path.join(pdir, f'{name}.pdf'))
    fig.savefig(os.path.join(pdir, f'{name}.png'))



def make_and_save_plots(d=None, close=True):
    pdir = os.path.dirname(__file__)
    if d is None:
        d = load_data()
    rc = np.where(d.bgmap == 8)[0][1]
    print(d.tau_eff[rc])

    fig, _= plot_ci_summary(d, rc, write_text=False, figscale=8)
    save_fig(fig, 'ci_summary')
    if close:
        plt.close(fig)

    fig, _ = plot_zeq(d, rc, imin=10)
    save_fig(fig, 'zeq')
    fig.savefig(os.path.join(pdir, 'zeq.pdf'))
    fig.savefig(os.path.join(pdir, 'zeq.png'))
    if close:
        plt.close(fig)

    fig, _ = plot_vth(d, rc, imin=0)
    save_fig(fig, 'vth')
    fig.savefig(os.path.join(pdir, 'vth.pdf'))
    fig.savefig(os.path.join(pdir, 'vth.png'))
    if close:
        plt.close(fig)

    fig, _ = plot_Ites(d, rc)
    save_fig(fig, 'Ites')
    if close:
        plt.close(fig)

    fig, _ = plot_degen(d)
    save_fig(fig, 'fit_degen')
    if close:
        plt.close(fig)

    fig, _ = plot_bs_steps_all(d, rc)
    save_fig(fig, 'bs_steps')
    if close:
        plt.close(fig)

    # fig, _ = plot_ci_bs_comparison(d, q=0.5, separate_det_type=False)
    # save_fig(fig, 'bs_ci_comparison')
    # if close:
    #     plt.close(fig)

    popts = get_bs_avg_step_fit_popts(d)

    fig, _ = plot_bs_step_avg_fit(d, rc, popts, tmax=20)
    save_fig(fig, 'bs_steps_with_avg')


    fig, _ = plot_ci_bs_comparison(d, separate_det_type=True,
                                   bs_taus=popts[:, 1])
    save_fig(fig, 'bs_ci_comparison_sep_dettype_from_avg')
    if close:
        plt.close(fig)


if __name__ == '__main__':
    make_and_save_plots()

